A multi particle toy system with analytic solutions to investigate composite bosons in a harmonic potential

We construct a three dimensional toy systems with two types of fermions forming a composite boson. They are hold in a harmonic potential. The basis functions are constructed from an internal and an external Gauss function. All integrals have analytical solutions. The high symmetry reduces the number of integrals to be calculated for the symmetrized wave functions. With the internal Gauss function the composite bosons can be tuned from fermionic unbound behavior to bosonic bound behavior.

==> anc/HarmonicCompositeBosonsPaper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    315037,       7134]
NotebookOptionsPosition[    298041,       6890]
NotebookOutlinePosition[    298518,       6909]
CellTagsIndexPosition[    298475,       6906]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"dim", "=", "3"}], "\[IndentingNewLine]", 
 RowBox[{"maxcbosons", "=", "6"}]}], "Input",
 CellChangeTimes->{{3.922444336054997*^9, 3.9224443455750847`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9514e2a5-5dfe-4773-b458-c21cf2913d0e"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.922444283173304*^9, 3.922444346086625*^9, 
  3.922448055794066*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"557d8690-e8e1-4332-9ab3-47e4a77f27b6"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.922444283173304*^9, 3.922444346086625*^9, 
  3.9224480557945538`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"8c508e9f-9ed9-4f8d-b7ef-3fa372e0d5c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Now"], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.919086774248035*^9, 3.919086774664545*^9}, 
   3.91916899988741*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"d14c43f0-01ea-4fa8-87c3-1ead0428d3b3"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"\"Thu 18 Apr 2024 18:54:15\"", 
     StyleBox[
      RowBox[{"\"GMT\"", "\[InvisibleSpace]", "+", "\[InvisibleSpace]", 
        StyleBox["2", NumberMarks -> False, StripOnInput -> False]}], 
      FontColor -> GrayLevel[0.5]]}], 
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2024", ",", "4", ",", "18", ",", "18", ",", "54", ",", 
           "15.931104`7.954820857824884"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", "2.`"}], "]"}]},
  "DateObject",
  Editable->False]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.920617166951633*^9, 3.920627836196541*^9, 3.9207061856065702`*^9, 
   3.920707871714385*^9, 3.920708224585077*^9, 3.920709103069627*^9, 
   3.920804251279361*^9, 3.9208581806873713`*^9, 3.920885501363707*^9, 
   3.920963950185923*^9, 3.921117439146325*^9, 3.921121075744832*^9, 
   3.921121919419808*^9, 3.921123899268463*^9, 3.921124024593996*^9, 
   3.921124088195284*^9, 3.921125454075886*^9, 3.921125966950969*^9, 
   3.921126690935186*^9, 3.921128065289982*^9, 3.921130439106333*^9, 
   3.9211400959597588`*^9, 3.921216270666017*^9, 3.921226238878218*^9, {
   3.921466377216371*^9, 3.921466403502026*^9}, 3.921466486045428*^9, {
   3.92146685740946*^9, 3.921466878289551*^9}, 3.92146692673387*^9, 
   3.92146695956203*^9, 3.921467089709934*^9, 3.921467182060966*^9, 
   3.9214672622052*^9, 3.921467405408893*^9, 3.9214674554316607`*^9, 
   3.921476237506566*^9, 3.921822339914597*^9, 3.921825574787534*^9, 
   3.9224442834089937`*^9, 3.9224480560262833`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"70dd1474-8329-4d84-b8f9-c3f944e883fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckAndAbort", "[", 
   RowBox[{"cond_", ",", "message_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Not", "[", "cond", "]"}], ",", 
    RowBox[{
     RowBox[{"Print", "[", "message", "]"}], ";", 
     RowBox[{"Abort", "[", "]"}]}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.920545303794607*^9, 3.9205453576430483`*^9}, {
  3.920545408135478*^9, 3.920545416701127*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d3608fb6-badc-4ba1-9260-b457dce5f3c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"findb", "[", 
   RowBox[{"l_", ",", "v_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"l", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "==", "v"}], "&"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.919168999887542*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"78deb1a2-11d7-4068-b0a8-a9ce81e6764e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"makepairs", "[", 
   RowBox[{"l_", ",", "lenof_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"l1", "=", 
     RowBox[{"l", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "lenof"}], "]"}], "]"}]}], ";", 
    RowBox[{"l2", "=", 
     RowBox[{"l", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"lenof", "+", "1"}], ";;", 
        RowBox[{"2", "*", "lenof"}]}], "]"}], "]"}]}], ";", 
    RowBox[{"Thread", "[", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2"}], "}"}], "]"}]}], ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918030591288919*^9, 3.9180306154743233`*^9}, {
   3.918030858481059*^9, 3.918030859337169*^9}, 3.918031426645154*^9, 
   3.919168999887599*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"81093a5b-5e0f-444a-b164-e823aa3569c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"testchain", "[", "l1_", "]"}], ":=", " ", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenof", " ", "=", " ", 
     RowBox[{
      RowBox[{"Length", "[", "l1", "]"}], "/", "2"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"l", "=", 
     RowBox[{"makepairs", "[", 
      RowBox[{"l1", ",", "lenof"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"test", "=", "False"}], ";", "\[IndentingNewLine]", 
    RowBox[{"useda", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"usedb", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ccc1", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Until", "[", 
     RowBox[{
      RowBox[{"ccc", "==", "0"}], ",", 
      RowBox[{
       RowBox[{"ccc", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"lll", " ", "=", " ", 
        RowBox[{"DeleteElements", "[", 
         RowBox[{
          RowBox[{"Range", "[", "lenof", "]"}], ",", "useda"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", " ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "lll", "]"}], ">", "0"}], ",", 
         RowBox[{
          RowBox[{"aaa", "=", 
           RowBox[{"lll", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Until", "[", 
           RowBox[{"test", ",", 
            RowBox[{
             RowBox[{"bbb", "=", 
              RowBox[{"findb", "[", 
               RowBox[{"l", ",", "aaa"}], "]"}]}], ";", " ", 
             RowBox[{"test", "=", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"usedb", ",", "bbb"}], "]"}]}], ";", " ", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"usedb", ",", "bbb"}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"test", "==", "False"}], ",", " ", 
               RowBox[{
                RowBox[{"ccc", "+=", "1"}], ";", 
                RowBox[{"aaa", "=", 
                 RowBox[{"l1", "[", 
                  RowBox[{"[", "bbb", "]"}], "]"}]}], ";", " ", 
                RowBox[{"test", "=", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"useda", ",", "aaa"}], "]"}]}], ";", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"useda", ",", "aaa"}], "]"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"test", "==", "False"}], ",", 
               RowBox[{"ccc", "+=", "1"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}]}]}], "]"}], ";", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ccc1", ",", "ccc"}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l1", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "lenof"}], "]"}], "]"}], "-", 
          RowBox[{"l1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"lenof", "+", "1"}], ";;", 
             RowBox[{"2", "*", "lenof"}]}], "]"}], "]"}]}], ",", "0"}], "]"}],
        ","}], "*)"}], 
     RowBox[{
      RowBox[{"ccc1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"ReverseSort", "[", 
       RowBox[{"ccc1", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9181965610208883`*^9, 3.918196578005281*^9}, {
   3.9181966169094753`*^9, 3.918196617475195*^9}, {3.918196930943701*^9, 
   3.918196933611576*^9}, 3.918197413106289*^9, 3.918197492964929*^9, {
   3.918211905297593*^9, 3.918211910662506*^9}, 3.9191689998876963`*^9, {
   3.919767759052593*^9, 3.919767759303914*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"aa89fe9d-2ce5-4b81-a684-bb72a086bd10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cshowmatrixelements", "[", "n_", "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"testchain", ",", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"Permutations", "[", 
        RowBox[{"Range", "[", "n", "]"}], "]"}]}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918211807664763*^9, 3.918211816007753*^9}, 
   3.919168999887743*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"87184d10-5348-4c1b-8234-3200b6a65161"],

Cell[BoxData[
 RowBox[{
  RowBox[{"calcmatrixelements", "[", "n_", "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{"testchain", ",", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"Permutations", "[", 
       RowBox[{"Range", "[", "n", "]"}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.919168999887788*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"7270c846-96d0-4577-9bfc-fbe5d28e3ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"findin", "[", 
   RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"aaa", "=", 
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "#"}], "]"}], "&"}], 
             ",", 
             RowBox[{"Permutations", "[", 
              RowBox[{"Range", "[", "n", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"calcmatrixelements", "[", "n", "]"}]}], "}"}], "]"}], ",",
         " ", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "==", "x"}], "&"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Signature", "[", 
      RowBox[{
       RowBox[{"aaa", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ";;"}], "]"}], "]"}], "]"}], "*", 
     RowBox[{"Count", "[", 
      RowBox[{
       RowBox[{"calcmatrixelements", "[", "n", "]"}], ",", "x"}], "]"}]}]}], 
   "}"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918366621010446*^9, 3.918366631023103*^9}, {
   3.9183964906833477`*^9, 3.91839654327444*^9}, {3.918396618785527*^9, 
   3.91839662621012*^9}, {3.918396701001987*^9, 3.9183967148238*^9}, 
   3.919168999887848*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"c66a44c2-144e-47b7-82d1-9b384c4225e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"createvariables", "[", "x_", "]"}], ":=", " ", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lenof", "=", 
     RowBox[{
      RowBox[{"Length", "[", "x", "]"}], "/", "2"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"lla", "=", 
     RowBox[{"Map", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<a\>\"", "<>", 
          RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "lenof"}], "]"}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"llb", "=", 
     RowBox[{"Map", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<b\>\"", "<>", 
          RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"lenof", "+", "1"}], ";;"}], "]"}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"Join", "[", 
       RowBox[{"lla", ",", "llb"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
   ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.918380800860599*^9, 3.919168999887908*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"e761f3cd-8e76-4b8c-af97-c5b67ec50310"],

Cell[BoxData[
 RowBox[{
  RowBox[{"createinputsfor", "[", "n_", "]"}], ":=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"createvariables", "[", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], ",", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"findin", "[", 
        RowBox[{"#", ",", "n"}], "]"}], "&"}], ",", 
      RowBox[{"cshowmatrixelements", "[", "n", "]"}], ",", 
      RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918364143291588*^9, 3.918364163325593*^9}, {
   3.9183642402452807`*^9, 3.918364285420003*^9}, {3.918394458890818*^9, 
   3.918394459686623*^9}, 3.9191689998879538`*^9, {3.921498709098706*^9, 
   3.921498717500266*^9}, {3.921498815350264*^9, 3.921498826798017*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"62c3f74b-2897-477c-839d-c5ea366a5b43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"createwfdefstring", "[", "n_", "]"}], ":=", 
  RowBox[{"(", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"sres", "=", "\"\<wf[\>\""}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "1"}], ",", 
       RowBox[{"p", "<=", "n"}], ",", 
       RowBox[{"p", "++"}], ",", 
       RowBox[{"sres", "=", 
        RowBox[{"sres", "<>", "\"\<a\>\"", "<>", 
         RowBox[{"ToString", "[", "p", "]"}], "<>", "\"\<_,\>\""}]}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "1"}], ",", 
       RowBox[{"p", "<", "n"}], ",", 
       RowBox[{"p", "++"}], ",", 
       RowBox[{"sres", "=", 
        RowBox[{"sres", "<>", "\"\<b\>\"", "<>", 
         RowBox[{"ToString", "[", "p", "]"}], "<>", "\"\<_,\>\""}]}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"sres", "=", 
      RowBox[{"sres", "<>", "\"\<b\>\"", "<>", 
       RowBox[{"ToString", "[", "p", "]"}], "<>", "\"\<_]:=\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "1"}], ",", 
       RowBox[{"p", "<=", "n"}], ",", 
       RowBox[{"p", "++"}], ",", 
       RowBox[{"sres", "=", 
        RowBox[{"sres", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{
           "\"\<Exp[-a*(a`1`+b`1`).(a`1`+b`1`)]*Exp[-b*(b`1`-a`1`).(b`1`-a`1`)\
]*\>\"", ",", "p"}], "]"}], "]"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
    
    RowBox[{"(*", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "1"}], ",", 
       RowBox[{"p", "<=", "n"}], ",", 
       RowBox[{"p", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", 
          RowBox[{"p", "+", "1"}]}], ",", 
         RowBox[{"q", "<=", "n"}], ",", 
         RowBox[{"q", "++"}], ",", 
         RowBox[{"sres", "=", 
          RowBox[{"sres", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"StringForm", "[", 
             RowBox[{"\"\<(a`1`-a`2`)*(b`1`-b`2`)*\>\"", ",", "p", ",", "q"}],
              "]"}], "]"}]}]}]}], "]"}]}], "]"}], "*)"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"StringDrop", "[", 
     RowBox[{"sres", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.921214520957926*^9, 3.921214544492634*^9}, {
  3.921466810310916*^9, 3.921466826118585*^9}, {3.92182223636631*^9, 
  3.921822258578197*^9}, {3.921825530661566*^9, 3.92182554648219*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"69fcfda6-fe72-4771-87bc-29a929c8279f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"createintvarlist", "[", "n_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sres", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"dtmp", "=", "1"}], ",", 
      RowBox[{"dtmp", "<=", "dim"}], ",", 
      RowBox[{"dtmp", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"p", "=", "1"}], ",", 
         RowBox[{"p", "<=", "n"}], ",", 
         RowBox[{"p", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"sres", ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"ToString", "[", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<a`1`[`2`]\>\"", ",", "p", ",", "dtmp"}], "]"}], 
             "]"}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"p", "=", "1"}], ",", 
         RowBox[{"p", "<=", "n"}], ",", 
         RowBox[{"p", "++"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"sres", ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"ToString", "[", 
             RowBox[{"StringForm", "[", 
              RowBox[{"\"\<b`1`[`2`]\>\"", ",", "p", ",", "dtmp"}], "]"}], 
             "]"}], "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", "sres"}], "\[IndentingNewLine]", ")"}]}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918547562876036*^9, 3.918547563929191*^9}, {
   3.918547611503871*^9, 3.9185477075587273`*^9}, {3.918547846116103*^9, 
   3.918547846635453*^9}, {3.9185580637761307`*^9, 3.918558069415066*^9}, {
   3.918558281385481*^9, 3.918558296160858*^9}, {3.9188871887225647`*^9, 
   3.9188872249614677`*^9}, 3.919168999888078*^9, {3.921215968458131*^9, 
   3.921216015042522*^9}, {3.921216051361471*^9, 3.9212161539603148`*^9}, 
   3.921216885358223*^9, {3.921218272308178*^9, 3.921218308312182*^9}, {
   3.921218357895053*^9, 3.921218377298728*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"12be9227-16e1-4236-9074-19521f686a92"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"createVectorstring", "[", "v_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sres2", "=", 
      RowBox[{"\"\<{\>\"", "<>", "v", "<>", "\"\<[1]\>\""}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"dtmp", "=", "2"}], ",", 
       RowBox[{"dtmp", "<=", "dim"}], ",", 
       RowBox[{"dtmp", "++"}], ",", 
       RowBox[{"sres2", "=", 
        RowBox[{"sres2", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\<,`1`[`2`]\>\"", ",", "v", ",", "dtmp"}], "]"}], 
          "]"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sres2", " ", "=", " ", 
      RowBox[{"sres2", "<>", "\"\<}\>\""}]}]}], ")"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.921216595622647*^9, 3.921216628369039*^9}, {
   3.921216681873633*^9, 3.921216848027678*^9}, {3.921216890707308*^9, 
   3.921217035410055*^9}, 3.921217105653112*^9, {3.921217183827916*^9, 
   3.9212171890801363`*^9}, 3.921217231188491*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"290f35a0-b6ed-4664-8cec-13570dcab197"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"createlaplacestring", "[", "n_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sres", "=", " ", 
      RowBox[{"\"\<Simplify[Laplacian[wf[\>\"", "<>", 
       RowBox[{"createVectorstring", "[", "\"\<a1\>\"", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "2"}], ",", 
       RowBox[{"p", "<=", "n"}], ",", 
       RowBox[{"p", "++"}], ",", 
       RowBox[{"sres", " ", "=", " ", 
        RowBox[{"sres", "<>", "\"\<,\>\"", "<>", 
         RowBox[{"createVectorstring", "[", 
          RowBox[{"\"\<a\>\"", "<>", 
           RowBox[{"ToString", "[", "p", "]"}]}], "]"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "1"}], ",", 
       RowBox[{"p", "<=", "n"}], ",", 
       RowBox[{"p", "++"}], ",", 
       RowBox[{"sres", " ", "=", " ", 
        RowBox[{"sres", "<>", "\"\<,\>\"", "<>", 
         RowBox[{"createVectorstring", "[", 
          RowBox[{"\"\<b\>\"", "<>", 
           RowBox[{"ToString", "[", "p", "]"}]}], "]"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sres", "=", 
      RowBox[{"sres", " ", "<>", " ", "\"\<],{a1[1]}]]\>\""}]}]}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918383001401379*^9, 3.918383165616329*^9}, {
   3.918383201489115*^9, 3.918383203348591*^9}, 3.919168999888136*^9, 
   3.921217162730154*^9, {3.921223591233337*^9, 3.9212236941945353`*^9}, {
   3.921223724347475*^9, 3.9212237461077147`*^9}, 3.921223893810698*^9, {
   3.921243588236193*^9, 3.921243608069583*^9}, {3.921243649282763*^9, 
   3.921243652705884*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"70f975fe-f37b-4f34-b050-70e789abb8de"],

Cell[BoxData[
 RowBox[{"createlaplacestring", "[", "12", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9212171682546997`*^9, 3.9212171722551203`*^9}, {
   3.921223771486359*^9, 3.921223771627409*^9}, 3.921467050657336*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"c836e434-4588-4cd3-ac71-ff978719af5d"],

Cell[BoxData["\<\"Simplify[Laplacian[wf[{a1[1],a1[2],a1[3]},{a2[1],a2[2],a2[3]\
},{a3[1],a3[2],a3[3]},{a4[1],a4[2],a4[3]},{a5[1],a5[2],a5[3]},{a6[1],a6[2],a6[\
3]},{a7[1],a7[2],a7[3]},{a8[1],a8[2],a8[3]},{a9[1],a9[2],a9[3]},{a10[1],a10[2]\
,a10[3]},{a11[1],a11[2],a11[3]},{a12[1],a12[2],a12[3]},{b1[1],b1[2],b1[3]},{\
b2[1],b2[2],b2[3]},{b3[1],b3[2],b3[3]},{b4[1],b4[2],b4[3]},{b5[1],b5[2],b5[3]}\
,{b6[1],b6[2],b6[3]},{b7[1],b7[2],b7[3]},{b8[1],b8[2],b8[3]},{b9[1],b9[2],b9[\
3]},{b10[1],b10[2],b10[3]},{b11[1],b11[2],b11[3]},{b12[1],b12[2],b12[3]}],{a1[\
1]}]]\"\>"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.921217172720095*^9, 3.921223661835001*^9, 3.921223706410247*^9, {
   3.921223751587949*^9, 3.921223772384663*^9}, 3.921226239307873*^9, 
   3.921304606592823*^9, {3.921466377448934*^9, 3.921466403731837*^9}, 
   3.921466486195365*^9, {3.921466857641975*^9, 3.921466878506608*^9}, 
   3.921466926889935*^9, {3.9214669597954197`*^9, 3.921466966105894*^9}, 
   3.921467051340226*^9, 3.921467089862615*^9, 3.921467188835093*^9, 
   3.921467262389141*^9, 3.921467405623406*^9, 3.921467455540309*^9, 
   3.9214762375793753`*^9, 3.9218223399860764`*^9, 3.921825574848776*^9, 
   3.9224442834719543`*^9, 3.9224480560810013`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"c6e90c38-d4b0-4178-a9fd-f55a3ab6b751"],

Cell[BoxData[
 RowBox[{
  RowBox[{"createwfstring", "[", "n_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sres", "=", " ", 
     RowBox[{"\"\<wf[\>\"", "<>", 
      RowBox[{"createVectorstring", "[", "\"\<a1\>\"", "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "2"}], ",", 
      RowBox[{"p", "<=", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", "<>", "\"\<,\>\"", "<>", 
        RowBox[{"createVectorstring", "[", 
         RowBox[{"\"\<a\>\"", "<>", 
          RowBox[{"ToString", "[", "p", "]"}]}], "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "1"}], ",", 
      RowBox[{"p", "<=", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", "<>", "\"\<,\>\"", "<>", 
        RowBox[{"createVectorstring", "[", 
         RowBox[{"\"\<b\>\"", "<>", 
          RowBox[{"ToString", "[", "p", "]"}]}], "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sres", "=", 
     RowBox[{"sres", " ", "<>", " ", "\"\<]\>\""}]}]}], "\[IndentingNewLine]",
    ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918999179614706*^9, 3.91899919094337*^9}, 
   3.91899947419562*^9, {3.91899964512254*^9, 3.918999652719346*^9}, 
   3.919168999888184*^9, {3.921217268321114*^9, 3.921217384513939*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b90be00c-88f6-4f9f-a44d-1eea977b8dfb"],

Cell[BoxData[
 RowBox[{"createwfstring", "[", "2", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.921217337584384*^9, 3.921217342214271*^9}, 
   3.921217391584365*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"c66092e0-516d-44ce-bb42-e13122baf9b7"],

Cell[BoxData["\<\"wf[{a1[1],a1[2],a1[3]},{a2[1],a2[2],a2[3]},{b1[1],b1[2],b1[\
3]},{b2[1],b2[2],b2[3]}]\"\>"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.921217342710127*^9, 3.921217392223881*^9}, 
   3.921226239435254*^9, {3.921466377562002*^9, 3.921466403830433*^9}, 
   3.9214664862914753`*^9, {3.92146685774725*^9, 3.921466878608885*^9}, 
   3.921466926987038*^9, 3.921467089983029*^9, 3.921467210992769*^9, 
   3.921467305520561*^9, 3.921467455602261*^9, 3.9214762376252003`*^9, 
   3.921822340040481*^9, 3.92182557489124*^9, 3.9224442835116158`*^9, 
   3.922448056121155*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"73e095f9-e91b-4d90-9f85-e1f23b63845c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"createVstring", "[", "n_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sres", "=", " ", "\"\<(f1*(\>\""}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"p", "=", "1"}], ",", 
       RowBox[{"p", "<=", "n"}], ",", 
       RowBox[{"p", "++"}], ",", 
       RowBox[{"sres", " ", "=", " ", 
        RowBox[{"sres", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"StringForm", "[", 
           RowBox[{"\"\< + (a`1`).(a`1`) + (b`1`).(b`1`)\>\"", ",", "p"}], 
           "]"}], "]"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", " ", "<>", "\"\<) + f2*(\>\""}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"p1", "=", "1"}], ",", 
        RowBox[{"p1", "<=", "n"}], ",", 
        RowBox[{"p1", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"p", "=", "1"}], ",", 
          RowBox[{"p", "<=", "n"}], ",", 
          RowBox[{"p", "++"}], ",", 
          RowBox[{"sres", " ", "=", " ", 
           RowBox[{"sres", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"StringForm", "[", 
              RowBox[{
              "\"\<+ Exp[-w2*(b`1`-a`2`).(b`1`-a`2`)]\>\"", ",", "p1", ",", 
               "p"}], "]"}], "]"}]}]}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", " ", "<>", "\"\<)\>\""}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", ">", "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sres", "=", 
          RowBox[{"sres", " ", "<>", "\"\< + f3*(\>\""}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"p1", "=", "1"}], ",", 
           RowBox[{"p1", "<=", "n"}], ",", 
           RowBox[{"p1", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"p", "=", 
              RowBox[{"p1", "+", "1"}]}], ",", 
             RowBox[{"p", "<=", "n"}], ",", 
             RowBox[{"p", "++"}], ",", 
             RowBox[{"sres", " ", "=", " ", 
              RowBox[{"sres", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"StringForm", "[", 
                 RowBox[{
                 "\"\<+ Exp[-w2*(a`1`-a`2`).(a`1`-a`2`)]\>\"", ",", "p1", ",",
                   "p"}], "]"}], "]"}]}]}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"p1", "=", "1"}], ",", 
           RowBox[{"p1", "<=", "n"}], ",", 
           RowBox[{"p1", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"p", "=", 
              RowBox[{"p1", "+", "1"}]}], ",", 
             RowBox[{"p", "<=", "n"}], ",", 
             RowBox[{"p", "++"}], ",", 
             RowBox[{"sres", " ", "=", " ", 
              RowBox[{"sres", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"StringForm", "[", 
                 RowBox[{
                 "\"\<+ Exp[-w2*(b`1`-b`2`).(b`1`-b`2`)]\>\"", ",", "p1", ",",
                   "p"}], "]"}], "]"}]}]}]}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"sres", " ", "=", " ", 
          RowBox[{"sres", " ", "<>", "\"\<)\>\""}]}]}]}], "]"}], ";"}], 
     "*)"}], ";", "\[IndentingNewLine]", 
    RowBox[{"sres", " ", "=", " ", 
     RowBox[{"sres", " ", "<>", "\"\<))\>\""}]}]}], "\[IndentingNewLine]", 
   ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918388505423724*^9, 3.918388796352705*^9}, {
   3.918388842368202*^9, 3.918388979597363*^9}, 3.918389013776321*^9, 
   3.9183890649685783`*^9, {3.918389112315867*^9, 3.918389239288858*^9}, {
   3.918389269446076*^9, 3.918389321614972*^9}, {3.918389376748573*^9, 
   3.9183893949451027`*^9}, 3.91838942959373*^9, {3.9184668941399727`*^9, 
   3.918467243297586*^9}, {3.918467286978483*^9, 3.9184673221799793`*^9}, {
   3.918470695569294*^9, 3.918470701202808*^9}, 3.919168999888288*^9, {
   3.919172598344777*^9, 3.919172614075596*^9}, {3.919172692249152*^9, 
   3.919172740167035*^9}, {3.919172850088827*^9, 3.919172857585947*^9}, {
   3.919172964014011*^9, 3.9191729679872093`*^9}, {3.91917303452997*^9, 
   3.919173058357357*^9}, {3.919173088871818*^9, 3.919173102509738*^9}, {
   3.920707850360818*^9, 3.920707852893647*^9}, {3.920708199352148*^9, 
   3.920708202472554*^9}, {3.921129030274757*^9, 3.9211290343678913`*^9}, {
   3.921129080467976*^9, 3.921129080637435*^9}, {3.921129140568334*^9, 
   3.921129238872462*^9}, 3.921129292516321*^9, {3.921215329267825*^9, 
   3.9212154841140137`*^9}, {3.921215568169689*^9, 3.921215597670759*^9}, {
   3.921215720436523*^9, 3.921215747305914*^9}, {3.921224960505096*^9, 
   3.9212249693195877`*^9}, {3.9213203998647823`*^9, 3.921320436301912*^9}, {
   3.921320790467087*^9, 3.921320840058792*^9}, {3.921476158876916*^9, 
   3.921476168830289*^9}, {3.921494487939928*^9, 3.921494495378562*^9}, 
   3.9214947999795938`*^9, 3.921495048687262*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"fe4fbe25-a94d-4c09-a958-dbbb2a97ad1a"],

Cell[BoxData[
 RowBox[{"createVstring", "[", "2", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9212243193785887`*^9, 3.921224323313204*^9}, {
   3.921304621857658*^9, 3.921304622045189*^9}, 3.921494736427947*^9, 
   3.921494819062785*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"52130ac0-b261-4bdb-94c4-d46922d88e93"],

Cell[BoxData["\<\"(f1*( + (a1).(a1) + (b1).(b1) + (a2).(a2) + \
(b2).(b2)))\"\>"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.92122432379777*^9, 3.921226239495034*^9, 3.921304624005424*^9, 
   3.921320221592042*^9, 3.921466123183058*^9, {3.921466377615709*^9, 
   3.921466403881165*^9}, 3.9214664863424053`*^9, {3.921466857796772*^9, 
   3.921466878658902*^9}, 3.92146692704173*^9, 3.921467090044012*^9, 
   3.921467211039166*^9, 3.921467305582672*^9, 3.921467455665037*^9, 
   3.921476237675845*^9, 3.921494702726428*^9, 3.921494737131608*^9, {
   3.921494775250639*^9, 3.921494819562903*^9}, 3.921822340094672*^9, 
   3.921825574936605*^9, 3.922444283551345*^9, 3.922448056158002*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"5e56464d-2d87-4c47-8036-60501bc01fa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"createVINTexpression", "[", "n_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"sres", "=", "\"\<cvint[\>\""}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "1"}], ",", 
      RowBox[{"p", "<=", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", "=", 
       RowBox[{"sres", "<>", "\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", "p", "]"}], "<>", "\"\<_,\>\""}]}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "1"}], ",", 
      RowBox[{"p", "<", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", "=", 
       RowBox[{"sres", "<>", "\"\<b\>\"", "<>", 
        RowBox[{"ToString", "[", "p", "]"}], "<>", "\"\<_,\>\""}]}]}], "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"sres", "=", 
     RowBox[{"sres", "<>", "\"\<b\>\"", "<>", 
      RowBox[{"ToString", "[", "p", "]"}], "<>", "\"\<_]:=(\>\""}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sres", " ", "=", " ", 
     RowBox[{"sres", " ", "<>", 
      RowBox[{"createVstring", "[", "n", "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sres", " ", "=", " ", 
     RowBox[{"sres", " ", "<>", "\"\<)*wf[a1\>\""}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "2"}], ",", 
      RowBox[{"p", "<=", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", "<>", "\"\<,a\>\"", "<>", 
        RowBox[{"ToString", "[", "p", "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "1"}], ",", 
      RowBox[{"p", "<=", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", "<>", "\"\<,b\>\"", "<>", 
        RowBox[{"ToString", "[", "p", "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sres", "=", 
     RowBox[{"sres", " ", "<>", " ", "\"\<]\>\""}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ToExpression", "[", "sres", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"sres", "=", " ", 
     RowBox[{"\"\<cvint[\>\"", "<>", 
      RowBox[{"createVectorstring", "[", "\"\<a1\>\"", "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "2"}], ",", 
      RowBox[{"p", "<=", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", "<>", "\"\<,\>\"", "<>", 
        RowBox[{"createVectorstring", "[", 
         RowBox[{"\"\<a\>\"", "<>", 
          RowBox[{"ToString", "[", "p", "]"}]}], "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"p", "=", "1"}], ",", 
      RowBox[{"p", "<=", "n"}], ",", 
      RowBox[{"p", "++"}], ",", 
      RowBox[{"sres", " ", "=", " ", 
       RowBox[{"sres", "<>", "\"\<,\>\"", "<>", 
        RowBox[{"createVectorstring", "[", 
         RowBox[{"\"\<b\>\"", "<>", 
          RowBox[{"ToString", "[", "p", "]"}]}], "]"}]}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sres", "=", 
     RowBox[{"sres", " ", "<>", " ", "\"\<]\>\""}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ToExpression", "[", "sres", "]"}]}], "\[IndentingNewLine]", 
   ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918389835911737*^9, 3.91838990276741*^9}, {
   3.918389954070478*^9, 3.918389977152035*^9}, {3.918390518520027*^9, 
   3.91839052239268*^9}, 3.918391791173711*^9, {3.918392258003416*^9, 
   3.9183922669706497`*^9}, 3.91839284625786*^9, 3.919168999888345*^9, {
   3.9212246263698397`*^9, 3.921224635349139*^9}, 3.921224726842986*^9, {
   3.9212248592621613`*^9, 3.921224879020665*^9}, {3.921224909482533*^9, 
   3.921224923059226*^9}, {3.921224988138218*^9, 3.921225010952845*^9}, 
   3.921225059627091*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"7861c6c2-e89d-43dc-8c2c-04018abd3213"],

Cell[BoxData[
 RowBox[{"createVINTexpression", "[", "1", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.921224371650379*^9, 3.921224375134529*^9}, {
   3.921224663846945*^9, 3.92122468037567*^9}, {3.9212247353798447`*^9, 
   3.921224738783561*^9}, {3.921224885596532*^9, 3.921224886547117*^9}, 
   3.921225049241261*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"c3e5bbad-4fdb-4f4f-baf4-d7561cf43e5a"],

Cell[BoxData[
 RowBox[{"f1", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"a1", "[", "1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"a1", "[", "2", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"a1", "[", "3", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"b1", "[", "1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"b1", "[", "2", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"b1", "[", "3", "]"}], "2"]}], ")"}], " ", 
  RowBox[{"wf", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "[", "1", "]"}], ",", 
      RowBox[{"a1", "[", "2", "]"}], ",", 
      RowBox[{"a1", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "[", "1", "]"}], ",", 
      RowBox[{"b1", "[", "2", "]"}], ",", 
      RowBox[{"b1", "[", "3", "]"}]}], "}"}]}], "]"}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.921225051063642*^9, 3.9212250638428183`*^9}, 
   3.921226239553199*^9, {3.9214663776662703`*^9, 3.921466403931051*^9}, 
   3.921466486391817*^9, {3.9214668578515053`*^9, 3.921466878706315*^9}, 
   3.921466927089093*^9, 3.921467090112996*^9, 3.921467211084222*^9, 
   3.9214673056444693`*^9, 3.9214674557208*^9, 3.9214762377224617`*^9, {
   3.921495037185144*^9, 3.921495057762875*^9}, 3.921822340155754*^9, 
   3.92182557497904*^9, 3.92244428360104*^9, 3.922448056196331*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"21463648-2069-4684-b0af-f35fa9390dd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cvint", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "[", "1", "]"}], ",", 
     RowBox[{"a1", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "[", "1", "]"}], ",", 
     RowBox[{"b1", "[", "2", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.921224710794807*^9, 3.921224713585709*^9}, {
  3.921224746437875*^9, 3.921224789515204*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"51d38d26-07b9-483b-8997-e86863971d2a"],

Cell[BoxData[
 RowBox[{"f1", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"a1", "[", "1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"a1", "[", "2", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"b1", "[", "1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"b1", "[", "2", "]"}], "2"]}], ")"}], " ", 
  RowBox[{"wf", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "[", "1", "]"}], ",", 
      RowBox[{"a1", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "[", "1", "]"}], ",", 
      RowBox[{"b1", "[", "2", "]"}]}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.921224789977046*^9, 3.921224891499495*^9, 3.921226239610617*^9, 
   3.921304717581068*^9, {3.92146637771382*^9, 3.921466403975404*^9}, 
   3.921466486434823*^9, {3.921466857897656*^9, 3.9214668787516003`*^9}, 
   3.921466927143497*^9, 3.921467090181166*^9, 3.921467211132049*^9, 
   3.921467305692912*^9, 3.921467455770613*^9, 3.921476237765928*^9, 
   3.921822340206205*^9, 3.921825575020174*^9, 3.922444283638362*^9, 
   3.9224480562284603`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"de20f0a8-1f03-48fa-ab72-bc58e89e9e94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"IntegrateExp", "[", 
   RowBox[{"ss_", ",", " ", "vv_"}], "]"}], " ", ":=", " ", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"zz", "*", "ss"}], ",", " ", 
         RowBox[{"Exp", "[", "_", "]"}]}], "]"}], ",", "vv"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"CheckAndAbort", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "s1", "]"}], "<=", "3"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Length[s1]<=3\>\"", ",", "s1"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s1", " ", "=", " ", 
     RowBox[{
      RowBox[{"PadRight", "[", 
       RowBox[{"s1", ",", "3"}], "]"}], "/", "zz"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s2", " ", "=", " ", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"zz", "*", "ss"}], ",", " ", 
       RowBox[{"Exp", "[", "_", "]"}]}], "]"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"s3", " ", "=", " ", 
     RowBox[{"List", " ", "@@", " ", 
      RowBox[{"s2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"s4", " ", "=", " ", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"s3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", "vv"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"CheckAndAbort", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "s4", "]"}], "<=", "3"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Length[s4]<=3\>\"", ",", "s4"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "a"}], ")"}]}], " ", "+", " ", "c"}], " ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "->", 
         RowBox[{"-", 
          RowBox[{"s4", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"s4", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{"s4", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s6", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "^", "2"}], "*", "d"}], " ", "+", " ", 
         RowBox[{"2", "*", "a", "*", 
          RowBox[{"(", 
           RowBox[{"d", " ", "+", " ", 
            RowBox[{"b", "*", "e"}]}], ")"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"a", "^", "2"}], "*", "f"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"Sqrt", "[", "Pi", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "->", 
         RowBox[{"s1", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{"s1", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"f", "->", 
         RowBox[{"s1", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"a", "->", 
         RowBox[{"-", 
          RowBox[{"s4", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"s4", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"s5", ",", 
        RowBox[{
         RowBox[{"a", ">", "0"}], "&&", 
         RowBox[{"b", ">", "0"}], "&&", 
         RowBox[{"c", ">", "0"}], "&&", 
         RowBox[{"w1", ">", "0"}], "&&", 
         RowBox[{"w2", ">", "0"}]}], ",", 
        RowBox[{"TimeConstraint", "->", "1"}]}], "]"}], "]"}], "*", 
     RowBox[{"Simplify", "[", 
      RowBox[{"s6", ",", 
       RowBox[{
        RowBox[{"a", ">", "0"}], "&&", 
        RowBox[{"b", ">", "0"}], "&&", 
        RowBox[{"c", ">", "0"}], "&&", 
        RowBox[{"w1", ">", "0"}], "&&", 
        RowBox[{"w2", ">", "0"}]}], ",", 
       RowBox[{"TimeConstraint", "->", "1"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918821721329636*^9, 3.918822158906415*^9}, {
   3.9188222074536743`*^9, 3.918822218368079*^9}, {3.918822263033987*^9, 
   3.918822296641336*^9}, {3.918822406139296*^9, 3.918822450771616*^9}, 
   3.918822493837773*^9, {3.918823432086475*^9, 3.918823440410087*^9}, {
   3.918824930874029*^9, 3.918824938726445*^9}, {3.918825101693809*^9, 
   3.918825109176704*^9}, {3.918825311103422*^9, 3.918825324945646*^9}, {
   3.9188256760911703`*^9, 3.918825684543185*^9}, {3.918826416480789*^9, 
   3.918826448508748*^9}, {3.918826756638768*^9, 3.918826761374495*^9}, {
   3.918826843344296*^9, 3.9188268763480587`*^9}, {3.918886919455239*^9, 
   3.918886929773746*^9}, {3.918994950655364*^9, 3.918995020668709*^9}, {
   3.918995063698244*^9, 3.918995114492464*^9}, {3.918995383213265*^9, 
   3.918995388531692*^9}, {3.918995501342847*^9, 3.918995507061015*^9}, {
   3.918995781783571*^9, 3.91899582786816*^9}, {3.918995864642961*^9, 
   3.918995890863758*^9}, {3.918996294699374*^9, 3.918996353354491*^9}, {
   3.918998460446431*^9, 3.918998469263921*^9}, {3.918999902969255*^9, 
   3.9189999069635277`*^9}, 3.919000253806601*^9, 3.919043137455847*^9, 
   3.919168999888433*^9, {3.920025339000155*^9, 3.920025463537259*^9}, {
   3.920025527378392*^9, 3.920025530122138*^9}, 3.9200256110593853`*^9, {
   3.920025643101295*^9, 3.9200256493937407`*^9}, {3.920025751683474*^9, 
   3.920025805285014*^9}, {3.920026672548158*^9, 3.920026798094589*^9}, 
   3.920027919964045*^9, {3.920032765410519*^9, 3.9200327802287407`*^9}, {
   3.920036095652313*^9, 3.920036112270653*^9}, {3.920036170016528*^9, 
   3.920036204915213*^9}, {3.920036285674762*^9, 3.9200362891651297`*^9}, {
   3.920036469355623*^9, 3.920036499287643*^9}, {3.920036696455909*^9, 
   3.920036708494972*^9}, {3.920036785397504*^9, 3.920036786358761*^9}, {
   3.920036859791473*^9, 3.920036864824094*^9}, {3.920036905234498*^9, 
   3.92003691121648*^9}, {3.920036955423774*^9, 3.920037005771365*^9}, {
   3.920037144288165*^9, 3.920037149586798*^9}, {3.920037210099757*^9, 
   3.920037218627318*^9}, {3.920037257075694*^9, 3.920037260504623*^9}, {
   3.920037313854034*^9, 3.920037317524836*^9}, {3.92003735700594*^9, 
   3.920037364072953*^9}, {3.920037501297895*^9, 3.920037506489203*^9}, {
   3.920106407277096*^9, 3.920106410378934*^9}, {3.9201064762691708`*^9, 
   3.920106514110597*^9}, 3.920107654352997*^9, {3.920346601514873*^9, 
   3.9203466068196983`*^9}, {3.920545585418163*^9, 3.920545595452214*^9}, {
   3.920600189717862*^9, 3.920600215519534*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"082b75ce-1784-40ae-a91b-9b621bb67651"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateExpList", "[", 
    RowBox[{"ss_", ",", "vl_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vlt", "=", "vl"}], ",", 
       RowBox[{"sst", "=", "ss"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "vlt", "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sst", "=", 
          RowBox[{"IntegrateExp", "[", 
           RowBox[{"sst", ",", 
            RowBox[{"vlt", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"vlt", "=", 
          RowBox[{"Drop", "[", 
           RowBox[{"vlt", ",", "1"}], "]"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "sst"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918822989216694*^9, 3.918823011795477*^9}, {
   3.918823303004802*^9, 3.918823355858327*^9}, {3.918823398045886*^9, 
   3.918823409105845*^9}, {3.9188236240553703`*^9, 3.918823626916319*^9}, {
   3.918823676642634*^9, 3.91882373252152*^9}, {3.918823766310225*^9, 
   3.918823767340487*^9}, {3.918824108541978*^9, 3.918824190799401*^9}, {
   3.918824233817905*^9, 3.918824340908078*^9}, {3.918824394720577*^9, 
   3.918824397562747*^9}, {3.91882455319154*^9, 3.91882468559026*^9}, 
   3.918824786552504*^9, {3.918824825193529*^9, 3.918824825467984*^9}, {
   3.918825485546629*^9, 3.918825489487564*^9}, 3.918825536786934*^9, {
   3.9188257061948*^9, 3.918825706433022*^9}, {3.918825799009151*^9, 
   3.918825818661701*^9}, {3.918998531093157*^9, 3.918998535971349*^9}, {
   3.919042560448308*^9, 3.9190425643064823`*^9}, {3.919056794240044*^9, 
   3.919056803664743*^9}, 3.919168999888488*^9, {3.920026226818883*^9, 
   3.92002623626242*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b04d4496-0a51-4ba3-a305-a2ad680db7d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap", "[", "ss_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"snew", "=", 
     RowBox[{"Expand", "[", "ss", "]"}]}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MatchQ", "[", 
       RowBox[{"snew", ",", 
        RowBox[{"Plus", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "]"}], ",", 
      RowBox[{"snew", " ", "=", " ", 
       RowBox[{"List", " ", "@@", " ", "snew"}]}], ",", 
      RowBox[{"snew", "=", 
       RowBox[{"{", "snew", "}"}]}]}], "]"}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"Now", ",", "\"\< \>\"", ",", 
        RowBox[{"Length", "[", "snew", "]"}]}], "]"}]}], "]"}], ";", 
    RowBox[{"snew", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"IntegrateExpList", "[", 
        RowBox[{"tmpv", ",", "intvars"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"tmpv", ",", "snew"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", "snew", "]"}]}], "]"}], ";", " ", "snew"}], 
   ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.919000020376446*^9, 3.919000025323892*^9}, {
   3.919000183120722*^9, 3.919000248717782*^9}, {3.919041163696343*^9, 
   3.919041167926284*^9}, {3.919041238125221*^9, 3.91904125640215*^9}, {
   3.91904133300558*^9, 3.91904133377827*^9}, 3.9190414997924423`*^9, {
   3.919041557940578*^9, 3.919041567204018*^9}, 3.91916899988855*^9, {
   3.919674277518723*^9, 3.919674292332712*^9}, {3.920032625935964*^9, 
   3.9200326298851633`*^9}, {3.92003269640168*^9, 3.92003270043938*^9}, {
   3.921123672780963*^9, 3.921123678555064*^9}, {3.921124004151464*^9, 
   3.92112401112394*^9}, 3.921124074966791*^9, {3.921234182947216*^9, 
   3.921234195226389*^9}, 3.921235703558095*^9, 3.921466452297737*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"75061e14-70fb-43a1-9603-c4eaaa047792"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateExp3", "[", 
    RowBox[{"ss_", ",", " ", "vv_"}], "]"}], " ", ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"ss", "===", "0"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s1", " ", "=", " ", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"zz", "*", "ss"}], ",", " ", 
            RowBox[{"Exp", "[", "_", "]"}]}], "]"}], "/", "zz"}], ",", "vv"}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"CheckAndAbort", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "s1", "]"}], "<=", "7"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<Length[s1]<=7\>\"", ",", "s1"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s1", "=", 
       RowBox[{"PadRight", "[", 
        RowBox[{"s1", ",", "7"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"s2", " ", "=", " ", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"zz", "*", "ss"}], ",", " ", 
         RowBox[{"Exp", "[", "_", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s3", " ", "=", " ", 
       RowBox[{"List", " ", "@@", " ", 
        RowBox[{"s2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", "\[IndentingNewLine]", 
      
      RowBox[{"s4", " ", "=", " ", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"s3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", " ", "vv"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"CheckAndAbort", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "s4", "]"}], "<=", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<Length[s4]<=3\>\"", ",", "s4"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"s4", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "!=", "0"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<***************************************************************\
\>\"", ",", 
          RowBox[{"s4", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s5", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"b", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", "a"}], ")"}]}], " ", "+", " ", "c"}], " ", "/.", 
        
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "->", 
           RowBox[{"-", 
            RowBox[{"s4", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
          RowBox[{"b", "->", 
           RowBox[{"s4", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"c", "->", 
           RowBox[{"s4", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s6", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"b", "^", "6"}], " ", "d"}], "+", 
             RowBox[{"48", " ", 
              RowBox[{"a", "^", "4"}], " ", "f"}], "+", 
             RowBox[{"2", " ", "a", " ", 
              RowBox[{"b", "^", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", "d"}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{"e", "+", 
                   RowBox[{"g", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"a", "^", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "d"}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", "e"}], "+", 
                   RowBox[{"2", " ", "b", " ", "f"}], "+", 
                   RowBox[{"5", " ", "g", " ", "h"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"4", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"b", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"45", " ", "d"}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", " ", "e"}], "+", 
                   RowBox[{"b", " ", "f"}], "+", 
                   RowBox[{"10", " ", "g", " ", "h"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"32", " ", 
              RowBox[{"a", "^", "5"}], " ", "b", " ", "i"}], "+", 
             RowBox[{"64", " ", 
              RowBox[{"a", "^", "6"}], " ", "j"}]}], ")"}], " ", 
           RowBox[{"Sqrt", "[", "\[Pi]", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"64", " ", 
           RowBox[{"a", "^", 
            RowBox[{"(", 
             RowBox[{"13", "/", "2"}], ")"}]}]}], ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "->", 
           RowBox[{"s1", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], ",", 
          RowBox[{"e", "->", 
           RowBox[{"s1", "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], ",", 
          RowBox[{"f", "->", 
           RowBox[{"s1", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], ",", 
          RowBox[{"g", "->", 
           RowBox[{"s1", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], ",", 
          RowBox[{"h", "->", 
           RowBox[{"s1", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", 
          RowBox[{"i", "->", 
           RowBox[{"s1", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"j", "->", 
           RowBox[{"s1", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"a", "->", 
           RowBox[{"-", 
            RowBox[{"s4", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
          RowBox[{"b", "->", 
           RowBox[{"s4", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"Simplify", "[", 
          RowBox[{"s5", ",", 
           RowBox[{
            RowBox[{"a", ">", "0"}], "&&", 
            RowBox[{"b", ">", "0"}], "&&", 
            RowBox[{"c", ">", "0"}], "&&", 
            RowBox[{"w1", ">", "0"}], "&&", 
            RowBox[{"w2", ">", "0"}]}], ",", 
           RowBox[{"TimeConstraint", "->", "1"}]}], "]"}], "]"}], "*", 
        RowBox[{"Simplify", "[", 
         RowBox[{"s6", ",", 
          RowBox[{
           RowBox[{"a", ">", "0"}], "&&", 
           RowBox[{"b", ">", "0"}], "&&", 
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"w1", ">", "0"}], "&&", 
           RowBox[{"w2", ">", "0"}]}], ",", 
          RowBox[{"TimeConstraint", "->", "1"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "res"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918821721329636*^9, 3.918822158906415*^9}, {
   3.9188222074536743`*^9, 3.918822218368079*^9}, {3.918822263033987*^9, 
   3.918822296641336*^9}, {3.918822406139296*^9, 3.918822450771616*^9}, 
   3.918822493837773*^9, {3.918823432086475*^9, 3.918823440410087*^9}, {
   3.918824930874029*^9, 3.918824938726445*^9}, {3.918825101693809*^9, 
   3.918825109176704*^9}, {3.918825311103422*^9, 3.918825324945646*^9}, {
   3.9188256760911703`*^9, 3.918825684543185*^9}, {3.918826416480789*^9, 
   3.918826448508748*^9}, {3.918826756638768*^9, 3.918826761374495*^9}, {
   3.918826843344296*^9, 3.9188268763480587`*^9}, {3.918886919455239*^9, 
   3.918886929773746*^9}, {3.918994950655364*^9, 3.918995020668709*^9}, {
   3.918995063698244*^9, 3.918995114492464*^9}, {3.918995383213265*^9, 
   3.918995388531692*^9}, {3.918995501342847*^9, 3.918995507061015*^9}, {
   3.918995781783571*^9, 3.91899582786816*^9}, {3.918995864642961*^9, 
   3.918995890863758*^9}, {3.918996294699374*^9, 3.918996353354491*^9}, {
   3.918998460446431*^9, 3.918998469263921*^9}, {3.918999902969255*^9, 
   3.9189999069635277`*^9}, 3.919000253806601*^9, 3.919043137455847*^9, 
   3.919168999888433*^9, {3.920025339000155*^9, 3.920025463537259*^9}, {
   3.920025527378392*^9, 3.920025530122138*^9}, 3.9200256110593853`*^9, {
   3.920025643101295*^9, 3.9200256493937407`*^9}, {3.920025751683474*^9, 
   3.920025805285014*^9}, {3.920026672548158*^9, 3.920026798094589*^9}, 
   3.920027919964045*^9, {3.920032765410519*^9, 3.9200327802287407`*^9}, {
   3.920036095652313*^9, 3.920036112270653*^9}, {3.920036170016528*^9, 
   3.920036204915213*^9}, {3.920036285674762*^9, 3.9200362891651297`*^9}, {
   3.920036469355623*^9, 3.920036499287643*^9}, {3.920036696455909*^9, 
   3.920036708494972*^9}, {3.920036785397504*^9, 3.920036786358761*^9}, {
   3.920036859791473*^9, 3.920036864824094*^9}, {3.920036905234498*^9, 
   3.92003691121648*^9}, {3.920036955423774*^9, 3.920037005771365*^9}, {
   3.920037144288165*^9, 3.920037149586798*^9}, {3.920037210099757*^9, 
   3.920037218627318*^9}, {3.920037257075694*^9, 3.920037260504623*^9}, {
   3.920037313854034*^9, 3.920037317524836*^9}, {3.92003735700594*^9, 
   3.920037364072953*^9}, {3.920037501297895*^9, 3.920037506489203*^9}, 
   3.9200966096785107`*^9, {3.920096674671526*^9, 3.920096701499225*^9}, {
   3.920096751172683*^9, 3.920096840977081*^9}, 3.920096932512815*^9, {
   3.920097623004497*^9, 3.920097628664476*^9}, {3.920098113869217*^9, 
   3.920098166952867*^9}, 3.92009829247174*^9, {3.9200985396841373`*^9, 
   3.920098581210722*^9}, {3.9200986161335773`*^9, 3.920098623910048*^9}, {
   3.920098714556511*^9, 3.92009871931769*^9}, 3.920106442518394*^9, {
   3.920107255676659*^9, 3.9201072595087442`*^9}, 3.920107654356366*^9, {
   3.920108248240777*^9, 3.920108265223945*^9}, {3.9201087052332983`*^9, 
   3.920108714346331*^9}, {3.920108795844006*^9, 3.920108882439532*^9}, 
   3.920108929199929*^9, {3.920109008830631*^9, 3.920109009052734*^9}, {
   3.920109059681384*^9, 3.920109062843917*^9}, {3.920109122489625*^9, 
   3.920109123599983*^9}, {3.920109295385499*^9, 3.92010929739494*^9}, {
   3.920109458719718*^9, 3.92010946895799*^9}, {3.920109578366397*^9, 
   3.920109623640984*^9}, {3.9201097155932713`*^9, 3.920109722587986*^9}, {
   3.920109765881027*^9, 3.920109782032418*^9}, {3.920109839386914*^9, 
   3.920109845733061*^9}, {3.920109887171807*^9, 3.920109890652652*^9}, {
   3.920109956370733*^9, 3.920109960225515*^9}, {3.920110211656301*^9, 
   3.920110212702983*^9}, {3.920110385754074*^9, 3.920110405972934*^9}, {
   3.920110507692479*^9, 3.920110511542506*^9}, {3.920110550253861*^9, 
   3.920110669889893*^9}, 3.920110824375345*^9, {3.920110857864047*^9, 
   3.92011093584265*^9}, {3.92030458516901*^9, 3.9203046048035603`*^9}, {
   3.9203046535882807`*^9, 3.920304656132538*^9}, {3.9203052732709093`*^9, 
   3.920305277467683*^9}, {3.920305350043742*^9, 3.920305368622016*^9}, {
   3.920305425296043*^9, 3.920305438911677*^9}, {3.9203055162126*^9, 
   3.920305525619457*^9}, {3.920305589930758*^9, 3.92030559513717*^9}, {
   3.920305701921022*^9, 3.920305707172521*^9}, {3.920346189866037*^9, 
   3.920346197573915*^9}, {3.920346260634225*^9, 3.92034629004036*^9}, {
   3.920346453676259*^9, 3.920346456851115*^9}, {3.920346529039271*^9, 
   3.920346590071537*^9}, {3.920346692226405*^9, 3.920346703765422*^9}, {
   3.9205446706157637`*^9, 3.920544712996567*^9}, {3.920545369067669*^9, 
   3.920545399153103*^9}, {3.920545443717295*^9, 3.920545485072687*^9}, {
   3.920600224597746*^9, 3.920600241736442*^9}, 3.9211318378629*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"b5a1b0e2-4350-4372-9d5c-13c0367f3e7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateExpList3", "[", 
    RowBox[{"ss_", ",", "vl_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vlt", "=", "vl"}], ",", 
       RowBox[{"sst", "=", "ss"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "vlt", "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sst", "=", 
          RowBox[{"IntegrateExp3", "[", 
           RowBox[{"sst", ",", 
            RowBox[{"vlt", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"vlt", "=", 
          RowBox[{"Drop", "[", 
           RowBox[{"vlt", ",", "1"}], "]"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "sst"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918822989216694*^9, 3.918823011795477*^9}, {
   3.918823303004802*^9, 3.918823355858327*^9}, {3.918823398045886*^9, 
   3.918823409105845*^9}, {3.9188236240553703`*^9, 3.918823626916319*^9}, {
   3.918823676642634*^9, 3.91882373252152*^9}, {3.918823766310225*^9, 
   3.918823767340487*^9}, {3.918824108541978*^9, 3.918824190799401*^9}, {
   3.918824233817905*^9, 3.918824340908078*^9}, {3.918824394720577*^9, 
   3.918824397562747*^9}, {3.91882455319154*^9, 3.91882468559026*^9}, 
   3.918824786552504*^9, {3.918824825193529*^9, 3.918824825467984*^9}, {
   3.918825485546629*^9, 3.918825489487564*^9}, 3.918825536786934*^9, {
   3.9188257061948*^9, 3.918825706433022*^9}, {3.918825799009151*^9, 
   3.918825818661701*^9}, {3.918998531093157*^9, 3.918998535971349*^9}, {
   3.919042560448308*^9, 3.9190425643064823`*^9}, {3.919056794240044*^9, 
   3.919056803664743*^9}, 3.919168999888488*^9, {3.920026226818883*^9, 
   3.92002623626242*^9}, 3.920096613379814*^9, 3.920098248378974*^9, 
   3.920110175606529*^9, 3.920110349325755*^9, {3.920110907549501*^9, 
   3.920110907718127*^9}, 3.920302833037921*^9, {3.920304272609365*^9, 
   3.9203042863151*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4f8b1ae5-6e24-4879-8f76-34cb3e0bbb83"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindCoefficients", "[", 
   RowBox[{"exppre_", ",", "exprest_", ",", "whichreduced_"}], "]"}], ":=", 
  RowBox[{"Plus", " ", "@@", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}], ",", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"exppre", ",", "exprest"}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "===", "whichreduced"}], "&"}]}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"f1153178-a71b-4ee0-9e00-720c728df257"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"reducedListFromExpression", "[", "ll_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"llexpand", "=", 
     RowBox[{"Expand", "[", "ll", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"lllist", "=", 
     RowBox[{"List", " ", "@@", "llexpand"}]}], " ", ";", 
    "\[IndentingNewLine]", 
    RowBox[{"exprest", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{
           RowBox[{"zz", "*", "#"}], ",", " ", 
           RowBox[{"Exp", "[", "_", "]"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "&"}], ",", "lllist"}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"exppre", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"zz", "*", "#"}], ",", " ", 
           RowBox[{"Exp", "[", "_", "]"}]}], "]"}], "/", "zz"}], "&"}], ",", 
       "lllist"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"exprestReduced", "=", 
     RowBox[{"DeleteDuplicates", "[", "exprest", "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"res", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FindCoefficients", "[", 
          RowBox[{"exppre", ",", "exprest", ",", "#"}], "]"}], "*", "#"}], 
        "&"}], ",", "exprestReduced"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "res"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.920121572071731*^9, 3.9201216477917*^9}, {
   3.920121678689652*^9, 3.920121802365316*^9}, 3.920122442442182*^9, {
   3.920124188168872*^9, 3.920124188448376*^9}, {3.920124229756503*^9, 
   3.920124236000407*^9}, 3.920124828901832*^9, {3.920124959395468*^9, 
   3.920124970825396*^9}, {3.920125031322282*^9, 3.9201250337907267`*^9}, {
   3.920300977894217*^9, 3.920301033604037*^9}, {3.920301089240239*^9, 
   3.9203010990362663`*^9}, {3.9203017390959806`*^9, 3.920301739760478*^9}, {
   3.920301775199616*^9, 3.920301794431692*^9}, {3.920301826482473*^9, 
   3.920301859896412*^9}, {3.920302047079578*^9, 3.920302048052871*^9}, {
   3.92030287142292*^9, 3.920302884456888*^9}, {3.920302919874901*^9, 
   3.920302941132965*^9}, {3.920302974610205*^9, 3.920303024611901*^9}, {
   3.920303078095454*^9, 3.920303082920194*^9}, {3.920303134131647*^9, 
   3.920303147934872*^9}, {3.920303190866941*^9, 3.920303191663855*^9}, {
   3.9203032955712442`*^9, 3.920303333000432*^9}, {3.920303607341917*^9, 
   3.920303615894785*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b4fbd3db-3947-4040-bd5a-8a59cd21a6b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap3b", "[", "ss_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"snew", "=", 
     RowBox[{"Expand", "[", "ss", "]"}]}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MatchQ", "[", 
       RowBox[{"snew", ",", 
        RowBox[{"Plus", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "]"}], ",", 
      RowBox[{"snew", "=", 
       RowBox[{"reducedListFromExpression", "[", "snew", "]"}]}], ",", 
      RowBox[{"snew", "=", 
       RowBox[{"{", "snew", "}"}]}]}], "]"}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"ss", ",", "\"\<->\>\"", ",", "snew"}], "]"}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"Now", ",", "\"\< \>\"", ",", 
         RowBox[{"Length", "[", "snew", "]"}]}], "]"}]}]}], "]"}], ";", 
    RowBox[{"snew", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegrateExpList3", "[", 
         RowBox[{"#", ",", "intvars"}], "]"}], "&"}], ",", "snew"}], "]"}]}], 
    ";", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", "snew", "]"}]}], "]"}], ";", " ", 
    RowBox[{"Plus", " ", "@@", " ", "snew"}]}], ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.919000020376446*^9, 3.919000025323892*^9}, {
   3.919000183120722*^9, 3.919000248717782*^9}, {3.919041163696343*^9, 
   3.919041167926284*^9}, {3.919041238125221*^9, 3.91904125640215*^9}, {
   3.91904133300558*^9, 3.91904133377827*^9}, 3.9190414997924423`*^9, {
   3.919041557940578*^9, 3.919041567204018*^9}, 3.91916899988855*^9, {
   3.919674277518723*^9, 3.919674292332712*^9}, {3.920032625935964*^9, 
   3.9200326298851633`*^9}, {3.92003269640168*^9, 3.92003270043938*^9}, 
   3.920096658900136*^9, 3.920098230093561*^9, {3.9201221387634277`*^9, 
   3.920122139911099*^9}, {3.920122195030868*^9, 3.920122213031065*^9}, {
   3.92012225091705*^9, 3.920122254365426*^9}, 3.920122526570256*^9, 
   3.9201225665581408`*^9, {3.920122807825725*^9, 3.920122825922423*^9}, 
   3.920123207255492*^9, {3.920123454397661*^9, 3.920123459269821*^9}, 
   3.920305019598127*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"ffdf57d8-2b44-401f-a590-2d1f81df1c91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap3", "[", "ss_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"snew", "=", 
     RowBox[{"Expand", "[", "ss", "]"}]}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MatchQ", "[", 
       RowBox[{"snew", ",", 
        RowBox[{"Plus", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "]"}], ",", 
      RowBox[{"snew", " ", "=", " ", 
       RowBox[{"List", " ", "@@", " ", "snew"}]}], ",", 
      RowBox[{"snew", "=", 
       RowBox[{"{", "snew", "}"}]}]}], "]"}], ";", " ", " ", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"ss", ",", "\"\<->\>\"", ",", "snew"}], "]"}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"Now", ",", "\"\< \>\"", ",", 
         RowBox[{"Length", "[", "snew", "]"}]}], "]"}]}]}], "]"}], ";", 
    RowBox[{"snew", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"IntegrateExpList3", "[", 
        RowBox[{"tmpv", ",", "intvars"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"tmpv", ",", "snew"}], "}"}], ",", 
       RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", "snew", "]"}]}], "]"}], ";", " ", "snew"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{
  3.9203050496858807`*^9, {3.920365469013062*^9, 3.920365470769155*^9}, {
   3.920365719904713*^9, 3.920365733045398*^9}, {3.921123641658751*^9, 
   3.921123648631562*^9}, {3.921123988797089*^9, 3.921123996858522*^9}, 
   3.921124066191176*^9, 3.921466463849622*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"412e40dd-cd1b-4ee5-95d4-4300a35a67f2"],

Cell[CellGroupData[{

Cell["\<\
*****
The following code is optimized for calculating Vpot
*****\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.919065625467979*^9, 3.919065645706373*^9}, 
   3.9191689998885775`*^9},ExpressionUUID->"88641122-8b45-4276-8381-\
a810bb632d8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntegrateExp2", "[", 
   RowBox[{"ss_", ",", " ", "vv_"}], "]"}], " ", ":=", " ", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "This", " ", "integration", " ", "should", " ", "fail", " ", "even", " ",
       "without", " ", "check"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "as", " ", "the", " ", "variable", " ", "would", " ", "be", " ", 
        "left", " ", "in", " ", "the", " ", "integrand", " ", "in", " ", 
        "case", " ", "it", " ", "is", " ", "in", " ", "the", " ", "pre", " ", 
        "factor", "\[IndentingNewLine]", "s1"}], " ", "=", " ", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"zz", "*", "ss"}], ",", " ", 
            RowBox[{"Exp", "[", "_", "]"}]}], "]"}], "/", "zz"}], ",", "vv"}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"CheckAndAbort", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "s1", "]"}], "===", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<Length[s1]===1\>\"", ",", "s1"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s1", "=", 
       RowBox[{"s1", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1", "=", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"zz", "*", "ss"}], ",", " ", 
        RowBox[{"Exp", "[", "_", "]"}]}], "]"}], "/", "zz"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s2", " ", "=", " ", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"zz", "*", "ss"}], ",", " ", 
       RowBox[{"Exp", "[", "_", "]"}]}], "]"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"s3", " ", "=", " ", 
     RowBox[{"List", " ", "@@", " ", 
      RowBox[{"s2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"s4", " ", "=", " ", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"s3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", "vv"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"CheckAndAbort", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "s4", "]"}], "<=", "3"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<Length[s4]<=3\>\"", ",", "s4"}], "}"}]}], "]"}], ";", " ",
     "\[IndentingNewLine]", 
    RowBox[{"s5", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "*", 
         RowBox[{"Sqrt", "[", "Pi", "]"}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "a", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "->", "s1"}], ",", 
        RowBox[{"a", "->", 
         RowBox[{"-", 
          RowBox[{"s4", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"s4", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{"s4", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s6", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "a"}], ")"}]}], " ", "+", " ", "c"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "->", "s1"}], ",", 
        RowBox[{"a", "->", 
         RowBox[{"-", 
          RowBox[{"s4", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"s4", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{"s4", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"s5", ",", 
       RowBox[{
        RowBox[{"a", ">", "0"}], "&&", 
        RowBox[{"b", ">", "0"}], "&&", 
        RowBox[{"c", ">", "0"}], "&&", 
        RowBox[{"w1", ">", "0"}], "&&", 
        RowBox[{"w2", ">", "0"}]}]}], "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"s6", ",", 
        RowBox[{
         RowBox[{"a", ">", "0"}], "&&", 
         RowBox[{"b", ">", "0"}], "&&", 
         RowBox[{"c", ">", "0"}], "&&", 
         RowBox[{"w1", ">", "0"}], "&&", 
         RowBox[{"w2", ">", "0"}]}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918821721329636*^9, 3.918822158906415*^9}, {
   3.9188222074536743`*^9, 3.918822218368079*^9}, {3.918822263033987*^9, 
   3.918822296641336*^9}, {3.918822406139296*^9, 3.918822450771616*^9}, 
   3.918822493837773*^9, {3.918823432086475*^9, 3.918823440410087*^9}, {
   3.918824930874029*^9, 3.918824938726445*^9}, {3.918825101693809*^9, 
   3.918825109176704*^9}, {3.918825311103422*^9, 3.918825324945646*^9}, {
   3.9188256760911703`*^9, 3.918825684543185*^9}, {3.918826416480789*^9, 
   3.918826448508748*^9}, {3.918826756638768*^9, 3.918826761374495*^9}, {
   3.918826843344296*^9, 3.9188268763480587`*^9}, {3.918886919455239*^9, 
   3.918886929773746*^9}, {3.918994950655364*^9, 3.918995020668709*^9}, {
   3.918995063698244*^9, 3.918995114492464*^9}, {3.918995383213265*^9, 
   3.918995388531692*^9}, {3.918995501342847*^9, 3.918995507061015*^9}, {
   3.918995781783571*^9, 3.91899582786816*^9}, {3.918995864642961*^9, 
   3.918995890863758*^9}, {3.918996294699374*^9, 3.918996353354491*^9}, {
   3.918998460446431*^9, 3.918998469263921*^9}, {3.918999902969255*^9, 
   3.9189999069635277`*^9}, 3.919000253806601*^9, {3.919043137455847*^9, 
   3.919043159795693*^9}, {3.919043263625868*^9, 3.9190432694922*^9}, {
   3.919043460356366*^9, 3.91904346844097*^9}, {3.91904354494233*^9, 
   3.919043545139165*^9}, {3.919043762682455*^9, 3.919043765108228*^9}, {
   3.919044040837348*^9, 3.919044048305038*^9}, {3.919057294797667*^9, 
   3.919057315916551*^9}, {3.919057362558362*^9, 3.919057399817064*^9}, {
   3.9190576992414227`*^9, 3.9190577336656027`*^9}, {3.919068367590025*^9, 
   3.919068387209813*^9}, {3.919068453829973*^9, 3.919068455508413*^9}, {
   3.9190695354369283`*^9, 3.919069548754903*^9}, 3.919168999888674*^9, {
   3.920026780261728*^9, 3.920026784114146*^9}, {3.920037593741327*^9, 
   3.920037598942562*^9}, 3.92034666133071*^9, {3.920545524048567*^9, 
   3.920545546237422*^9}, {3.9206002558256807`*^9, 3.920600270737644*^9}, {
   3.921234585396912*^9, 3.921234641519491*^9}, {3.921234763300589*^9, 
   3.921234780048691*^9}, {3.9212349543434753`*^9, 3.921234999255553*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"94e0d65d-c06b-4d1d-a6a2-acbf12108a53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateExpList2", "[", 
    RowBox[{"ss_", ",", "vl_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vlt", "=", "vl"}], ",", 
       RowBox[{"sst", "=", "ss"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "vlt", "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sst", "=", 
          RowBox[{"IntegrateExp2", "[", 
           RowBox[{"sst", ",", 
            RowBox[{"vlt", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"vlt", "=", 
          RowBox[{"Drop", "[", 
           RowBox[{"vlt", ",", "1"}], "]"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "sst"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.918822989216694*^9, 3.918823011795477*^9}, {
   3.918823303004802*^9, 3.918823355858327*^9}, {3.918823398045886*^9, 
   3.918823409105845*^9}, {3.9188236240553703`*^9, 3.918823626916319*^9}, {
   3.918823676642634*^9, 3.91882373252152*^9}, {3.918823766310225*^9, 
   3.918823767340487*^9}, {3.918824108541978*^9, 3.918824190799401*^9}, {
   3.918824233817905*^9, 3.918824340908078*^9}, {3.918824394720577*^9, 
   3.918824397562747*^9}, {3.91882455319154*^9, 3.91882468559026*^9}, 
   3.918824786552504*^9, {3.918824825193529*^9, 3.918824825467984*^9}, {
   3.918825485546629*^9, 3.918825489487564*^9}, 3.918825536786934*^9, {
   3.9188257061948*^9, 3.918825706433022*^9}, {3.918825799009151*^9, 
   3.918825818661701*^9}, {3.918998531093157*^9, 3.918998535971349*^9}, {
   3.919042560448308*^9, 3.9190425643064823`*^9}, {3.91904316292955*^9, 
   3.919043180675012*^9}, {3.919044906100892*^9, 3.919044925252974*^9}, 
   3.919045091724864*^9, 3.919056246113889*^9, {3.91905635513129*^9, 
   3.919056357130611*^9}, {3.9190567888326*^9, 3.9190568069012747`*^9}, {
   3.919065685942659*^9, 3.919065686801607*^9}, 3.919168999888731*^9, {
   3.920110147404169*^9, 3.920110171234769*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9083adb2-bc63-4868-b7cb-1f4c6974c210"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap2", "[", "ss_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"snew", "=", 
     RowBox[{"Expand", "[", "ss", "]"}]}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MatchQ", "[", 
       RowBox[{"snew", ",", 
        RowBox[{"Plus", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "]"}], ",", 
      RowBox[{"snew", " ", "=", " ", 
       RowBox[{"List", " ", "@@", " ", "snew"}]}], ",", 
      RowBox[{"snew", "=", 
       RowBox[{"{", "snew", "}"}]}]}], "]"}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"Now", ",", "\"\< \>\"", ",", 
        RowBox[{"Length", "[", "snew", "]"}]}], "]"}]}], "]"}], ";", 
    RowBox[{"snew", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"IntegrateExpList2", "[", 
        RowBox[{"tmpv", ",", "intvars"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"tmpv", ",", "snew"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", "snew", "]"}]}], "]"}], ";", "  ", "snew"}], 
   ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.919043175297714*^9, 3.91904358984379*^9, {3.91904369371877*^9, 
   3.9190436971960373`*^9}, {3.9190441823976603`*^9, 3.919044184083795*^9}, 
   3.9190563618607388`*^9, 3.919065739318038*^9, 3.919168999888788*^9, {
   3.919674299207605*^9, 3.9196743111900063`*^9}, {3.921235678262851*^9, 
   3.921235687061733*^9}, {3.921235814483054*^9, 3.921235850886193*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8d8994f0-ec62-4a93-9b30-d17858309389"]
}, Open  ]],

Cell["\<\
******************************************************************
The following allows integration of all polynom*Exp[-a x^2+b x + c]\
\>", "Text",
 CellChangeTimes->{{3.921125328367962*^9, 
  3.921125383387537*^9}},ExpressionUUID->"f6931f8a-0f6d-4a71-9a31-\
c7562e75ecab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateExp4", "[", 
    RowBox[{"ss_", ",", "vv_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"s1", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"zz", "*", "ss"}], ",", 
        RowBox[{"vv", "^", "_"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"s1b", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"zz", "*", "ss"}], ",", "vv"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"s1div", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "s1", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"nn", "=", 
          RowBox[{
           RowBox[{"s1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", 
         RowBox[{"s1", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "s1b", "]"}], ">", "0"}], ",", 
          RowBox[{
           RowBox[{"nn", "=", "1"}], ";", 
           RowBox[{"s1b", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"nn", "=", "0"}], ";", "1"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"s2", "=", 
      RowBox[{
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"zz", "*", "ss"}], ",", 
         RowBox[{"Exp", "[", "_", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"s3", "=", 
      RowBox[{
       RowBox[{"ss", "/", "s1div"}], "/", "s2"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"s2", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"List", " ", "@@", " ", "s2"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "vv"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["a", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["n", "2"]}]], " ", "d", " ", 
       SuperscriptBox["\[ExponentialE]", "c"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "b", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", 
              FractionBox["n", "2"]}], "]"}], " ", 
            RowBox[{"Hypergeometric1F1", "[", 
             RowBox[{
              RowBox[{"1", "+", 
               FractionBox["n", "2"]}], ",", 
              FractionBox["3", "2"], ",", 
              FractionBox[
               SuperscriptBox["b", "2"], 
               RowBox[{"4", " ", "a"}]]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", 
          SqrtBox["a"], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "+", "n"}], "2"], "]"}], " ", 
          RowBox[{"Hypergeometric1F1", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "n"}], "2"], ",", 
            FractionBox["1", "2"], ",", 
            FractionBox[
             SuperscriptBox["b", "2"], 
             RowBox[{"4", " ", "a"}]]}], "]"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "->", "nn"}], ",", 
        RowBox[{"d", "->", "s3"}], ",", 
        RowBox[{"a", "->", 
         RowBox[{"-", 
          RowBox[{"s2", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"s2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{"s2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}]}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9206101123190613`*^9, 3.920610233393991*^9}, {
   3.920610268195844*^9, 3.920610314013195*^9}, {3.920610350864711*^9, 
   3.920610402905204*^9}, {3.920610482132596*^9, 3.920610722583158*^9}, {
   3.920610864558978*^9, 3.920610880022032*^9}, {3.920611067706954*^9, 
   3.920611092671229*^9}, {3.920611164377507*^9, 3.920611372716395*^9}, {
   3.920611435418085*^9, 3.920611447714034*^9}, {3.920611513682441*^9, 
   3.920611552942846*^9}, {3.920611687989662*^9, 3.920611694412611*^9}, {
   3.920611897098504*^9, 3.9206119012443857`*^9}, {3.920611947017173*^9, 
   3.920611947857386*^9}, {3.920612162303967*^9, 3.920612169765952*^9}, {
   3.9206122122181683`*^9, 3.920612216772585*^9}, {3.92061235756842*^9, 
   3.920612360402279*^9}, {3.920612447108775*^9, 3.920612452180974*^9}, 
   3.920612509858541*^9, {3.920612778971989*^9, 3.920612831969033*^9}, {
   3.920614089596126*^9, 3.920614110086596*^9}, {3.920614262154155*^9, 
   3.920614269394778*^9}, {3.920614896713811*^9, 3.920614905917715*^9}, {
   3.920614974247191*^9, 3.920614999190159*^9}, {3.920615634435753*^9, 
   3.920615636359625*^9}, {3.920615794200458*^9, 3.920615796528931*^9}, {
   3.920616340333847*^9, 3.920616340744556*^9}, {3.920621468520079*^9, 
   3.920621476187441*^9}, {3.92062205481629*^9, 3.920622075398696*^9}, {
   3.920622427019495*^9, 3.920622430662282*^9}, {3.920624501342776*^9, 
   3.920624513990853*^9}, {3.920627598638188*^9, 3.9206276036418037`*^9}, {
   3.92062766232606*^9, 3.920627662629051*^9}, 3.9206285312916107`*^9, {
   3.920630512641498*^9, 3.920630521507195*^9}, {3.920892809033119*^9, 
   3.920892850041794*^9}, {3.920892892440455*^9, 3.92089297736399*^9}, {
   3.9208930114956217`*^9, 3.920893022567161*^9}, {3.9208931383752737`*^9, 
   3.920893221112073*^9}, {3.920893327170927*^9, 3.920893332254655*^9}, 
   3.920893366195142*^9, {3.9208934213449097`*^9, 3.920893447132706*^9}, {
   3.920893593270923*^9, 3.9208936270358553`*^9}, {3.920893697292961*^9, 
   3.920893708305542*^9}, {3.920893750656776*^9, 3.920893780367101*^9}, {
   3.920894119243808*^9, 3.9208941219806004`*^9}, 3.920894231952548*^9, {
   3.920954694356868*^9, 3.920954715886064*^9}, 3.9209548191982317`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"9f6ac8cb-4b3b-4813-b264-6014dbb887ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntegrateExpList4", "[", 
    RowBox[{"ss_", ",", "vl_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vlt", "=", "vl"}], ",", 
       RowBox[{"sst", "=", "ss"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "vlt", "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sst", "=", 
          RowBox[{"Expand", "[", "sst", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"issum", "=", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"sst", ",", 
            RowBox[{"Plus", "[", 
             RowBox[{"_", ",", "__"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"issum", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"sst", "=", 
             RowBox[{"List", "@@", "sst"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"sst", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"IntegrateExp4", "[", 
                RowBox[{"ssttmp", ",", 
                 RowBox[{"vlt", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"ssttmp", ",", "sst"}], "}"}]}], "]"}]}], ";"}], 
           "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           RowBox[{"sst", "=", 
            RowBox[{"IntegrateExp4", "[", 
             RowBox[{"sst", ",", 
              RowBox[{"vlt", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"vlt", "=", 
          RowBox[{"Drop", "[", 
           RowBox[{"vlt", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"sst", "===", "0"}], ",", 
           RowBox[{"vlt", "=", 
            RowBox[{"{", "}"}]}]}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "sst"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.918822989216694*^9, 3.918823011795477*^9}, {
   3.918823303004802*^9, 3.918823355858327*^9}, {3.918823398045886*^9, 
   3.918823409105845*^9}, {3.9188236240553703`*^9, 3.918823626916319*^9}, {
   3.918823676642634*^9, 3.91882373252152*^9}, {3.918823766310225*^9, 
   3.918823767340487*^9}, {3.918824108541978*^9, 3.918824190799401*^9}, {
   3.918824233817905*^9, 3.918824340908078*^9}, {3.918824394720577*^9, 
   3.918824397562747*^9}, {3.91882455319154*^9, 3.91882468559026*^9}, 
   3.918824786552504*^9, {3.918824825193529*^9, 3.918824825467984*^9}, {
   3.918825485546629*^9, 3.918825489487564*^9}, 3.918825536786934*^9, {
   3.9188257061948*^9, 3.918825706433022*^9}, {3.918825799009151*^9, 
   3.918825818661701*^9}, {3.918998531093157*^9, 3.918998535971349*^9}, {
   3.919042560448308*^9, 3.9190425643064823`*^9}, {3.919056794240044*^9, 
   3.919056803664743*^9}, 3.919168999888488*^9, {3.920026226818883*^9, 
   3.92002623626242*^9}, 3.920096613379814*^9, 3.920098248378974*^9, 
   3.920110175606529*^9, 3.920110349325755*^9, {3.920110907549501*^9, 
   3.920110907718127*^9}, 3.920302833037921*^9, {3.920304272609365*^9, 
   3.9203042863151*^9}, {3.920614310824643*^9, 3.920614314969632*^9}, {
   3.920615854309452*^9, 3.920615930472659*^9}, {3.920617587745851*^9, 
   3.920617617825955*^9}, {3.920617906939721*^9, 3.920617969915442*^9}, {
   3.920618081118536*^9, 3.920618081760144*^9}, {3.920618114401557*^9, 
   3.920618149983943*^9}, {3.9206182173131227`*^9, 3.920618221364695*^9}, {
   3.9206182756416817`*^9, 3.920618277826242*^9}, {3.920618312885634*^9, 
   3.920618401307991*^9}, {3.920618432874597*^9, 3.920618474292294*^9}, {
   3.920618570477976*^9, 3.920618576779153*^9}, 3.920618611286257*^9, {
   3.920618697716605*^9, 3.920618729439052*^9}, {3.9206229528839684`*^9, 
   3.9206229575535583`*^9}, {3.920625350245121*^9, 3.92062536109142*^9}, {
   3.9208666479152803`*^9, 3.920866688142211*^9}, 3.920866775066024*^9, {
   3.920951841675548*^9, 3.920951841914096*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1e3f0918-91ca-4b03-bbef-b3b38b3c2442"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fmap4", "[", "ss_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"snew", "=", 
     RowBox[{"Expand", "[", "ss", "]"}]}], ";", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"MatchQ", "[", 
       RowBox[{"snew", ",", 
        RowBox[{"Plus", "[", 
         RowBox[{"_", ",", "__"}], "]"}]}], "]"}], ",", 
      RowBox[{"snew", " ", "=", " ", 
       RowBox[{"List", " ", "@@", " ", "snew"}]}], ",", 
      RowBox[{"snew", "=", 
       RowBox[{"{", "snew", "}"}]}]}], "]"}], ";", " ", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"verbose", ">", "1"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"ss", ",", "\"\<->\>\"", ",", "snew"}], "]"}], ";", 
       RowBox[{"Print", "[", 
        RowBox[{"Now", ",", "\"\< \>\"", ",", 
         RowBox[{"Length", "[", "snew", "]"}]}], "]"}]}]}], "]"}], ";", 
    RowBox[{"snew", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"IntegrateExpList4", "[", 
        RowBox[{"tmpv", ",", "intvars"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"tmpv", ",", "snew"}], "}"}], ",", 
       RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"verbose", ">", "1"}], ",", 
      RowBox[{"Print", "[", "snew", "]"}]}], "]"}], ";", " ", "snew"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{
  3.9203050496858807`*^9, {3.920365469013062*^9, 3.920365470769155*^9}, {
   3.920365719904713*^9, 3.920365733045398*^9}, {3.920614360902591*^9, 
   3.920614365903523*^9}, {3.9206225071236978`*^9, 3.920622512515733*^9}, {
   3.920804629230161*^9, 3.920804664396873*^9}, 3.920804920262517*^9, 
   3.920869650559032*^9, 3.920870106428701*^9, {3.920894200439223*^9, 
   3.920894214196073*^9}, {3.921476299433852*^9, 3.921476300776737*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1d281797-3d52-4be1-b03b-7de2e448c578"],

Cell[CellGroupData[{

Cell["\<\
******************************************************************************\
******************************************************************************\
*************************************
Start calculation here
******************************************************************************\
******************************************************************************\
*************************************\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.918384278996204*^9, 3.918384310501766*^9}, 
   3.919169093944782*^9},ExpressionUUID->"78cefff4-ea6d-4453-b3a4-\
6e4175184625"],

Cell[BoxData[
 RowBox[{"UseOurPrecision", "=", "300"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.918384146785347*^9, 3.918384173132698*^9}, {
   3.918384318171241*^9, 3.918384318387207*^9}, {3.918384419605774*^9, 
   3.918384419784176*^9}, {3.91839321255125*^9, 3.918393212705648*^9}, 
   3.918396876937045*^9, 3.918397190186116*^9, {3.918558592816175*^9, 
   3.918558592929491*^9}, {3.918560170553827*^9, 3.918560170702589*^9}, 
   3.918654090071295*^9, 3.91865425128725*^9, {3.9190667801814947`*^9, 
   3.919066780510014*^9}, {3.919086876747713*^9, 3.919086876914627*^9}, 
   3.9190869122064953`*^9, 3.919086943356411*^9, 3.9190883720725317`*^9, 
   3.919096863762302*^9, 3.919126413853738*^9, 3.919165858284687*^9, 
   3.919168029784808*^9, 3.91916909394487*^9, {3.920024357442181*^9, 
   3.920024363901495*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"cdd61fea-0abb-4ea8-8b15-ec18cdd2c7b2"],

Cell[BoxData["300"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.920617167700221*^9, 3.920627836285419*^9, 3.920706185777117*^9, 
   3.920707871807949*^9, 3.920708224667029*^9, 3.920709103171817*^9, 
   3.920804251380815*^9, 3.920858180775937*^9, 3.920885501434826*^9, 
   3.920963950278553*^9, 3.921117439246354*^9, 3.92112107582676*^9, 
   3.921121919511153*^9, 3.921123899357298*^9, 3.921124024701857*^9, 
   3.9211240882922*^9, 3.921125454170494*^9, 3.921125967051327*^9, 
   3.921126691063694*^9, 3.921128065391374*^9, 3.921130439349685*^9, 
   3.921140096060947*^9, 3.921216270880404*^9, 3.9212262398125257`*^9, {
   3.921466377800901*^9, 3.921466405080851*^9}, 3.921466487528233*^9, {
   3.92146685889774*^9, 3.921466878833217*^9}, 3.921466927229768*^9, 
   3.921467090265185*^9, 3.921467211229328*^9, 3.92146745585695*^9, 
   3.921476237867637*^9, 3.921822340286344*^9, 3.9218255750919*^9, 
   3.922444283709531*^9, 3.9224480562997713`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"8d1c93cd-2de0-456f-a905-e79aa0f62a1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$MaxExtraPrecision", "=", 
  RowBox[{"10", "*", "UseOurPrecision"}]}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"669e46b7-5107-4b54-9c4c-8647dd9941ca"],

Cell[BoxData["3000"], "Output",
 CellChangeTimes->{
  3.920617167819766*^9, 3.92062783631518*^9, 3.920706185811337*^9, 
   3.920707871839838*^9, 3.9207082246984987`*^9, 3.920709103206148*^9, 
   3.920804251412385*^9, 3.920858180805483*^9, 3.920885501453415*^9, 
   3.920963950315179*^9, 3.921117439281032*^9, 3.921121075859432*^9, 
   3.921121919549782*^9, 3.921123899389881*^9, 3.921124024761284*^9, 
   3.921124088333385*^9, 3.9211254541977654`*^9, 3.921125967089375*^9, 
   3.921126691103163*^9, 3.921128065424109*^9, 3.921130439384819*^9, 
   3.921140096099874*^9, 3.921216270921832*^9, 3.921226239865904*^9, {
   3.921466377842711*^9, 3.921466405364105*^9}, 3.921466487567533*^9, {
   3.921466858939097*^9, 3.921466878874752*^9}, 3.921466927272454*^9, 
   3.921467090318258*^9, 3.9214674559036627`*^9, 3.921476237908791*^9, 
   3.921822340337062*^9, 3.921825575097935*^9, 3.9224442837457743`*^9, 
   3.92244805632927*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"282cc80d-3bc9-48ca-93a6-dba030169eca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minimizec", "=", "False"}]], "Input",
 CellChangeTimes->{{3.920892494164995*^9, 3.920892498619313*^9}, 
   3.920893844057819*^9, {3.9218223122856903`*^9, 3.921822312982735*^9}, {
   3.9218255574743013`*^9, 3.921825558546871*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"60ea7e1f-8743-4714-960c-bee515c519a3"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.9208926319406033`*^9, 3.9209639503495083`*^9, 3.9211174393135233`*^9, 
   3.9211210758924747`*^9, 3.921121919585774*^9, 3.921123899420611*^9, 
   3.9211240247642403`*^9, 3.921124088370331*^9, 3.92112545422257*^9, 
   3.921125967125484*^9, 3.9211266911403093`*^9, 3.921128065454031*^9, 
   3.9211304394194307`*^9, 3.921140096135817*^9, 3.921216270955084*^9, 
   3.921226239911111*^9, {3.921466377879883*^9, 3.92146640539734*^9}, 
   3.921466487602737*^9, {3.9214668589768057`*^9, 3.9214668789118557`*^9}, 
   3.9214669280709343`*^9, 3.9214670903692627`*^9, 3.921467455946323*^9, 
   3.921476237945447*^9, 3.921822340372381*^9, {3.921825559512829*^9, 
   3.921825575135669*^9}, 3.922444283780768*^9, 3.922448056356799*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"367802d7-6513-4455-b589-0fa748d5e92a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"createForNum", "[", "nCbosons_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"wfdefstring", "=", 
     RowBox[{"createwfdefstring", "[", "nCbosons", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<wave function: \>\"", ";", "wfdefstring"}], "]"}]}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ToExpression", "[", "wfdefstring", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"intvars", " ", "=", " ", 
     RowBox[{"createintvarlist", "[", "nCbosons", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"laplaceterm", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"createlaplacestring", "[", "nCbosons", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"integrateKin", "[", "x_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"verbose", ">", "1"}], ",", 
         RowBox[{"Print", "[", "x", "]"}]}], "]"}], ";", 
       RowBox[{"fmap", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"wf", "@@", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"createVectorstring", "[", 
                  RowBox[{"ToString", "[", "#", "]"}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}], "*", 
           RowBox[{"(", "laplaceterm", ")"}]}], ",", 
          RowBox[{"TimeConstraint", "->", "10"}]}], "]"}], "]"}]}], ")"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"inputsfornCbosons", " ", "=", " ", 
     RowBox[{"createinputsfor", "[", "nCbosons", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Ikin", "=", 
     RowBox[{
      RowBox[{"ResourceFunction", "[", "\"\<MonitorProgress\>\"", "]"}], "@", 
      
      RowBox[{"ParallelMap", "[", 
       RowBox[{"integrateKin", ",", "inputsfornCbosons", ",", " ", 
        RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Ikin first ready \>\"", ",", " ", 
        RowBox[{"LeafCount", "[", "Ikin", "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Ikin", " ", "=", " ", 
     RowBox[{"ParallelMap", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"a", ">", "0"}], "&&", 
           RowBox[{"b", ">", "0"}], "&&", 
           RowBox[{"c", ">", "0"}]}], ",", 
          RowBox[{"TimeConstraint", "->", "10"}]}], "]"}], "&"}], ",", "Ikin",
        ",", " ", 
       RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Ikin second ready \>\"", ",", " ", 
        RowBox[{"LeafCount", "[", "Ikin", "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"integrateOv", "[", "x_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"verbose", ">", "1"}], ",", 
         RowBox[{"Print", "[", "x", "]"}]}], "]"}], ";", 
       RowBox[{"fmap", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"wf", "@@", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"createVectorstring", "[", 
                  RowBox[{"ToString", "[", "#", "]"}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}], "*", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"createwfstring", "[", "nCbosons", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"a", ">", "0"}], "&&", 
           RowBox[{"b", ">", "0"}], "&&", 
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"w1", ">", "0"}], "&&", 
           RowBox[{"w2", ">", "0"}]}], ",", 
          RowBox[{"TimeConstraint", "->", "10"}]}], "]"}], "]"}]}], ")"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Ioverlap", " ", "=", 
     RowBox[{
      RowBox[{"ResourceFunction", "[", "\"\<MonitorProgress\>\"", "]"}], "@", 
      
      RowBox[{"ParallelMap", "[", 
       RowBox[{"integrateOv", ",", "inputsfornCbosons", ",", " ", 
        RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Ioverlap first ready \>\"", ",", " ", 
        RowBox[{"LeafCount", "[", "Ioverlap", "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Ioverlap", " ", "=", " ", 
     RowBox[{"ParallelMap", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"a", ">", "0"}], "&&", 
           RowBox[{"b", ">", "0"}], "&&", 
           RowBox[{"c", ">", "0"}]}], ",", 
          RowBox[{"TimeConstraint", "->", "10"}]}], "]"}], "&"}], ",", 
       "Ioverlap", ",", 
       RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Ioverlap second ready \>\"", ",", " ", 
        RowBox[{"LeafCount", "[", "Ioverlap", "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"vpotterm", " ", "=", " ", 
     RowBox[{"createVINTexpression", "[", "nCbosons", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"integrateVINT", "[", "x_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"verbose", ">", "1"}], ",", 
         RowBox[{"Print", "[", "x", "]"}]}], "]"}], ";", 
       RowBox[{"fmap", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"wf", "@@", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"createVectorstring", "[", 
                  RowBox[{"ToString", "[", "#", "]"}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}], "*", 
           RowBox[{"(", "vpotterm", ")"}]}], ",", " ", 
          RowBox[{"TimeConstraint", "->", "10"}]}], "]"}], "]"}]}], ")"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Ivpot", "=", 
     RowBox[{
      RowBox[{"ResourceFunction", "[", "\"\<MonitorProgress\>\"", "]"}], "@", 
      
      RowBox[{"ParallelMap", "[", 
       RowBox[{"integrateVINT", ",", "inputsfornCbosons", ",", " ", 
        RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Ivpot first ready \>\"", ",", 
        RowBox[{"LeafCount", "[", "Ivpot", "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Ivpot", "=", 
     RowBox[{"ParallelMap", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"a", ">", "0"}], "&&", 
           RowBox[{"b", ">", "0"}], "&&", 
           RowBox[{"c", ">", "0"}], "&&", 
           RowBox[{"w1", ">", "0"}], "&&", 
           RowBox[{"w2", ">", "0"}]}], ",", 
          RowBox[{"TimeConstraint", "->", "10"}]}], "]"}], "&"}], ",", 
       "Ivpot", ",", " ", 
       RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Ivpot second ready \>\"", ",", 
        RowBox[{"LeafCount", "[", "Ivpot", "]"}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Melement", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"findin", "[", 
         RowBox[{"#", ",", "nCbosons"}], "]"}], "&"}], ",", 
       RowBox[{"cshowmatrixelements", "[", "nCbosons", "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", "\"\<Melements ready\>\"", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"plotGrid", "=", 
     RowBox[{"Grid", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
           "\"\<Matrix Element\>\"", ",", " ", "\"\<Factor\>\"", ",", 
            "\"\<Overlap\>\"", ",", " ", "\"\<Kinetic energy\>\"", ",", 
            "\"\<Potential Energy\>\""}], "}"}], "}"}], ",", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "&"}], ",", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{
             "Melement", ",", " ", "Ioverlap", ",", " ", "Ikin", ",", 
              "Ivpot"}], "}"}], "]"}]}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"Frame", "->", "All"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", "plotGrid", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"resFull", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "&"}], ",", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{
         "Melement", ",", " ", "Ioverlap", ",", " ", "Ikin", ",", "Ivpot"}], 
         "}"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"resOverlap", " ", "=", 
     RowBox[{"Plus", " ", "@@", "  ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ">", "0"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"pol", "*", 
             RowBox[{"Abs", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "&"}], ",", "resFull"}], 
       "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"resKin", " ", "=", " ", 
     RowBox[{"Plus", " ", "@@", "  ", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ">", "0"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"pol", "*", 
             RowBox[{"Abs", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"#", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "&"}], ",", "resFull"}], 
       "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"resPot", " ", "=", " ", 
     RowBox[{"Plus", " ", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ">", "0"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"pol", "*", 
              RowBox[{"Abs", "[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], ")"}], "*", 
          
          RowBox[{"(", 
           RowBox[{"#", "[", 
            RowBox[{"[", "5", "]"}], "]"}], ")"}]}], "&"}], ",", "resFull"}], 
       "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"calcKin", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"-", "resKin"}], "/", " ", "resOverlap"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"epot", "=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", "resPot", ")"}], "/", 
        RowBox[{"(", "resOverlap", ")"}]}], ")"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"calcPot", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", "epot", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"verbose", ",", 
      RowBox[{"Print", "[", "\"\<calcPot ready\>\"", "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"ToString", "[", 
      RowBox[{"StringForm", "[", 
       RowBox[{
       "\"\<calcE`1`[aa_,bb_,cc_]:=Evaluate[2*`1`*`2`*calcKin[1/aa^2,1/bb^2,1/\
cc^2]+calcPot[1/aa^2,1/bb^2,1/cc^2]]\>\"", ",", "nCbosons", ",", "dim"}], 
       "]"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"ToString", "[", 
      RowBox[{"StringForm", "[", 
       RowBox[{
       "\"\<calcE`1`precise[aa_,bb_,cc_]:=calcE`1`[SetPrecision[aa,\
UseOurPrecision],SetPrecision[bb,UseOurPrecision],SetPrecision[cc,\
UseOurPrecision]]/. modelparameters\>\"", ",", "nCbosons"}], "]"}], "]"}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rrr", "=", 
     RowBox[{"If", "[", 
      RowBox[{"minimizec", ",", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"ToString", "[", 
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<Minimize[{calcE`1`precise[aaav,bbbv,cccv],23>aaav>1/4&&23>bbbv>\
1/4&&23>cccv>1/4},SetPrecision[{aaav,bbbv,cccv},UseOurPrecision]]\>\"", ",", 
           "nCbosons"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"ToString", "[", 
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<Minimize[{calcE`1`precise[aaav,bbbv,1],23>aaav>1/4&&23>bbbv>1/\
4},SetPrecision[{aaav,bbbv},UseOurPrecision]]\>\"", ",", "nCbosons"}], "]"}], 
         "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"rrr", ",", 
      RowBox[{
       RowBox[{"rrr", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "nCbosons"}]}], "}"}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.919948641363612*^9, 3.91994916100463*^9}, {
   3.9199492329866533`*^9, 3.919949270912387*^9}, {3.919949336137999*^9, 
   3.919949394575762*^9}, {3.919949473004623*^9, 3.919949503832892*^9}, {
   3.919949922736567*^9, 3.9199499284972267`*^9}, {3.919950006077181*^9, 
   3.9199500401284537`*^9}, 3.9199513521540003`*^9, {3.919951430450714*^9, 
   3.919951506985988*^9}, {3.919951563150579*^9, 3.919951582980923*^9}, {
   3.919951650393958*^9, 3.919951657065901*^9}, {3.919951696867129*^9, 
   3.919951706988372*^9}, {3.919951805556623*^9, 3.919951806511512*^9}, {
   3.920001935612374*^9, 3.920001964596456*^9}, 3.9200028700125017`*^9, {
   3.920002960104509*^9, 3.920002968650734*^9}, {3.920015850081322*^9, 
   3.920015880357093*^9}, {3.920023916231904*^9, 3.920023945985248*^9}, {
   3.920023980499206*^9, 3.920024019290757*^9}, {3.920024053184527*^9, 
   3.920024077524149*^9}, 3.920027293896132*^9, {3.920027406495976*^9, 
   3.920027424722084*^9}, 3.920027500370667*^9, {3.920027558676037*^9, 
   3.920027628336193*^9}, {3.92002779889376*^9, 3.920027807315483*^9}, {
   3.920028014991736*^9, 3.920028046162978*^9}, {3.920034188559717*^9, 
   3.920034204311634*^9}, 3.920034406215599*^9, {3.920035429598403*^9, 
   3.9200354353478537`*^9}, {3.9200355819884644`*^9, 3.920035603058011*^9}, 
   3.9200970208738537`*^9, {3.920097098967788*^9, 3.9200971112830544`*^9}, {
   3.920106844407858*^9, 3.9201068643069*^9}, {3.920107034677997*^9, 
   3.920107035340872*^9}, {3.920107132445018*^9, 3.920107198959551*^9}, {
   3.920107296303154*^9, 3.920107305377697*^9}, {3.920108952600706*^9, 
   3.9201089584898033`*^9}, {3.920109229222086*^9, 3.920109244277485*^9}, {
   3.920111309858202*^9, 3.920111315579344*^9}, {3.920111574769786*^9, 
   3.920111580199704*^9}, 3.92030153564582*^9, {3.920304954622307*^9, 
   3.920304970736249*^9}, {3.920346371013725*^9, 3.920346372367549*^9}, 
   3.920346413294541*^9, {3.920346776845786*^9, 3.920346778370107*^9}, {
   3.92034692185889*^9, 3.92034693059264*^9}, {3.920347061621945*^9, 
   3.920347094597313*^9}, {3.920347409226881*^9, 3.920347427130579*^9}, {
   3.920347502298832*^9, 3.920347515043334*^9}, {3.920347547739895*^9, 
   3.920347585117194*^9}, {3.920364378171072*^9, 3.92036438236162*^9}, {
   3.920364412403585*^9, 3.920364415854106*^9}, {3.920365502565735*^9, 
   3.9203655944600153`*^9}, {3.920365630547617*^9, 3.920365632253471*^9}, {
   3.920369263060457*^9, 3.920369265328147*^9}, {3.920541359813467*^9, 
   3.9205413604338007`*^9}, 3.920545027029389*^9, {3.92061621587976*^9, 
   3.920616228689446*^9}, {3.92061626958*^9, 3.920616270210303*^9}, {
   3.920622311025888*^9, 3.9206223392228107`*^9}, {3.920624559298055*^9, 
   3.920624595140056*^9}, {3.9206246538682203`*^9, 3.920624671935663*^9}, {
   3.920624908258023*^9, 3.920624998604597*^9}, {3.920628309256021*^9, 
   3.920628338892399*^9}, {3.920714509574876*^9, 3.920714511164736*^9}, {
   3.920805842264036*^9, 3.920805847414166*^9}, {3.920805885667694*^9, 
   3.920805909450889*^9}, {3.920805967527515*^9, 3.920805981652531*^9}, {
   3.92088827148102*^9, 3.9208883188712387`*^9}, {3.920888475811888*^9, 
   3.9208884856817303`*^9}, {3.920892448180876*^9, 3.920892488994132*^9}, {
   3.920893894672326*^9, 3.920893902824332*^9}, {3.920893940127747*^9, 
   3.920893961350535*^9}, {3.920894034597665*^9, 3.920894043817751*^9}, {
   3.921123741661178*^9, 3.9211237518434*^9}, {3.921125725503894*^9, 
   3.921125770861503*^9}, {3.9211258083836403`*^9, 3.9211258315075*^9}, {
   3.921125907587585*^9, 3.921125923713916*^9}, {3.921125960291937*^9, 
   3.9211259608322*^9}, {3.921126667590946*^9, 3.921126684514599*^9}, {
   3.921126807743587*^9, 3.921126815639777*^9}, {3.92122348745781*^9, 
   3.921223490403638*^9}, 3.921223970432819*^9, {3.921224026954039*^9, 
   3.921224048322986*^9}, {3.921225092202161*^9, 3.921225095017997*^9}, {
   3.9212262803597*^9, 3.921226294606284*^9}, 3.921234318510005*^9, {
   3.921235184191634*^9, 3.921235188609805*^9}, {3.921235230686913*^9, 
   3.921235250462997*^9}, {3.921235713340227*^9, 3.921235730223088*^9}, {
   3.921235870622818*^9, 3.921235886224196*^9}, {3.921243473208937*^9, 
   3.921243485999666*^9}, {3.9212962909758253`*^9, 3.9212963048492928`*^9}, {
   3.921296337504106*^9, 3.921296356607887*^9}, {3.9214761881950483`*^9, 
   3.921476220933399*^9}, 3.9214778159295273`*^9, {3.921495105614869*^9, 
   3.9214951121725907`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"9e91d26c-7dd2-4d56-a80f-2d33e995962b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"recalcForNum", "[", "nCbosons_", "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ToExpression", "[", 
     RowBox[{"ToString", "[", 
      RowBox[{"StringForm", "[", 
       RowBox[{
       "\"\<calcE`1`precise[aa_,bb_,cc_]:=calcE`1`[SetPrecision[aa,\
UseOurPrecision],SetPrecision[bb,UseOurPrecision],SetPrecision[cc,\
UseOurPrecision]]/. modelparameters\>\"", ",", "nCbosons"}], "]"}], "]"}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{"minimizec", ",", 
      RowBox[{"rrr", "=", 
       RowBox[{"If", "[", 
        RowBox[{"minimizeb", ",", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"ToString", "[", 
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<Minimize[{calcE`1`precise[aaav,bbbv,cccv],23>aaav>1&&5>bbbv>\
1/44&&23>cccv>1/4},SetPrecision[{aaav,bbbv,cccv},UseOurPrecision]]\>\"", ",", 
             "nCbosons"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"ToString", "[", 
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<Minimize[{calcE`1`precise[aaav,bval,cccv],23>aaav>1/44&&23>\
cccv>1/4},SetPrecision[{aaav,cccv},UseOurPrecision]]\>\"", ",", "nCbosons"}], 
            "]"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"rrr", "=", 
       RowBox[{"If", "[", 
        RowBox[{"minimizeb", ",", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"ToString", "[", 
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<Minimize[{calcE`1`precise[aaav,bbbv,1],23>aaav>1&&5>bbbv>1/4}\
,SetPrecision[{aaav,bbbv},UseOurPrecision]]\>\"", ",", "nCbosons"}], "]"}], 
           "]"}], "]"}], ",", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"ToString", "[", 
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<Minimize[{calcE`1`precise[aaav,bval,1],23>aaav>1/4},\
SetPrecision[{aaav},UseOurPrecision]]\>\"", ",", "nCbosons"}], "]"}], "]"}], 
          "]"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"rrr", ",", 
      RowBox[{
       RowBox[{"rrr", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "nCbosons"}]}], "}"}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.919948641363612*^9, 3.91994916100463*^9}, {
   3.9199492329866533`*^9, 3.919949270912387*^9}, {3.919949336137999*^9, 
   3.919949394575762*^9}, {3.919949473004623*^9, 3.919949503832892*^9}, {
   3.919949922736567*^9, 3.9199499284972267`*^9}, {3.919950006077181*^9, 
   3.9199500401284537`*^9}, 3.9199513521540003`*^9, {3.919951430450714*^9, 
   3.919951506985988*^9}, {3.919951563150579*^9, 3.919951582980923*^9}, {
   3.919951650393958*^9, 3.919951657065901*^9}, {3.919951696867129*^9, 
   3.919951706988372*^9}, {3.919951805556623*^9, 3.919951806511512*^9}, {
   3.920001935612374*^9, 3.920001964596456*^9}, 3.9200028700125017`*^9, {
   3.920002960104509*^9, 3.920002968650734*^9}, {3.920015850081322*^9, 
   3.920015880357093*^9}, {3.920023916231904*^9, 3.920023945985248*^9}, {
   3.920023980499206*^9, 3.920024019290757*^9}, {3.920024053184527*^9, 
   3.920024077524149*^9}, 3.920027293896132*^9, {3.920027406495976*^9, 
   3.920027424722084*^9}, 3.920027500370667*^9, {3.920027558676037*^9, 
   3.920027628336193*^9}, {3.92002779889376*^9, 3.920027807315483*^9}, {
   3.920028014991736*^9, 3.920028046162978*^9}, {3.920034188559717*^9, 
   3.920034204311634*^9}, 3.920034406215599*^9, {3.920035429598403*^9, 
   3.9200354353478537`*^9}, {3.9200355819884644`*^9, 3.920035603058011*^9}, 
   3.9200970208738537`*^9, {3.920097098967788*^9, 3.9200971112830544`*^9}, {
   3.920106844407858*^9, 3.9201068643069*^9}, {3.920107034677997*^9, 
   3.920107035340872*^9}, {3.920107132445018*^9, 3.920107198959551*^9}, {
   3.920107296303154*^9, 3.920107305377697*^9}, {3.920108952600706*^9, 
   3.9201089584898033`*^9}, {3.920109229222086*^9, 3.920109244277485*^9}, {
   3.920111309858202*^9, 3.920111315579344*^9}, {3.920111574769786*^9, 
   3.920111580199704*^9}, 3.92030153564582*^9, {3.920304954622307*^9, 
   3.920304970736249*^9}, {3.920346371013725*^9, 3.920346372367549*^9}, 
   3.920346413294541*^9, {3.920346776845786*^9, 3.920346778370107*^9}, {
   3.92034692185889*^9, 3.92034693059264*^9}, {3.920347061621945*^9, 
   3.920347094597313*^9}, {3.920347409226881*^9, 3.920347427130579*^9}, {
   3.920347502298832*^9, 3.920347515043334*^9}, {3.920347547739895*^9, 
   3.920347585117194*^9}, {3.920364378171072*^9, 3.92036438236162*^9}, {
   3.920364412403585*^9, 3.920364415854106*^9}, {3.920365502565735*^9, 
   3.9203655944600153`*^9}, {3.920365630547617*^9, 3.920365632253471*^9}, {
   3.920369263060457*^9, 3.920369265328147*^9}, {3.920541359813467*^9, 
   3.9205413604338007`*^9}, 3.920545027029389*^9, {3.92061621587976*^9, 
   3.920616228689446*^9}, {3.92061626958*^9, 3.920616270210303*^9}, {
   3.920622311025888*^9, 3.9206223392228107`*^9}, {3.920624559298055*^9, 
   3.920624595140056*^9}, {3.9206246538682203`*^9, 3.920624671935663*^9}, {
   3.920624908258023*^9, 3.920624998604597*^9}, {3.920628309256021*^9, 
   3.920628338892399*^9}, {3.920714509574876*^9, 3.920714511164736*^9}, {
   3.920805842264036*^9, 3.920805847414166*^9}, {3.920805885667694*^9, 
   3.920805909450889*^9}, {3.920805967527515*^9, 3.920805981652531*^9}, {
   3.92088827148102*^9, 3.9208883188712387`*^9}, {3.920888475811888*^9, 
   3.9208884856817303`*^9}, {3.920892448180876*^9, 3.920892488994132*^9}, {
   3.920893894672326*^9, 3.920893902824332*^9}, {3.920893940127747*^9, 
   3.920893961350535*^9}, {3.920894034597665*^9, 3.920894043817751*^9}, {
   3.921123741661178*^9, 3.9211237518434*^9}, {3.921125725503894*^9, 
   3.921125770861503*^9}, {3.9211258083836403`*^9, 3.9211258315075*^9}, {
   3.921125907587585*^9, 3.921125923713916*^9}, {3.921125960291937*^9, 
   3.9211259608322*^9}, {3.921126667590946*^9, 3.921126684514599*^9}, {
   3.921126807743587*^9, 3.921126815639777*^9}, {3.921136375039304*^9, 
   3.921136387275114*^9}, {3.921140369831451*^9, 3.9211403762847967`*^9}, {
   3.921140636533293*^9, 3.921140641425623*^9}, {3.9211428977690287`*^9, 
   3.921142931898538*^9}, {3.9212042873106422`*^9, 3.921204297117359*^9}, {
   3.921204376686243*^9, 3.921204389571892*^9}, {3.921204492155737*^9, 
   3.921204492482263*^9}, 3.921204795307516*^9, 3.921204864601379*^9, {
   3.921205011747633*^9, 3.921205012782521*^9}, 3.9212911741626062`*^9, 
   3.921297010953213*^9, 3.921297065456205*^9, 3.9213024657626247`*^9, {
   3.9218223971705627`*^9, 3.921822458884753*^9}, {3.921823463411071*^9, 
   3.9218234682100487`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"bb87fb59-ba4f-4a6e-b093-6a97011d460d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"modelparameters", " ", "=", " ", 
    RowBox[{"SetPrecision", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w1", "->", 
         RowBox[{"1", "/", "1000"}]}], ",", 
        RowBox[{"w2", "->", "1"}], ",", 
        RowBox[{"f1", "->", "1"}], ",", 
        RowBox[{"f2", "->", 
         RowBox[{"-", "0"}]}], ",", 
        RowBox[{"f3", "->", "0"}], ",", 
        RowBox[{"pol", "->", 
         RowBox[{"-", "1"}]}]}], "}"}], ",", "UseOurPrecision"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.920707366552623*^9, {3.921126631039816*^9, 3.921126633870747*^9}, 
   3.921139752334074*^9, 3.921140087376422*^9, 3.921321101470589*^9, {
   3.921476258655677*^9, 3.921476261021077*^9}, {3.921476367908506*^9, 
   3.921476369513507*^9}, 3.9214777697912397`*^9, {3.921825604971241*^9, 
   3.9218256085919127`*^9}, {3.9218256417391253`*^9, 3.92182567347318*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"193435d2-082f-42a4-a18c-3e57a533d43c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modelparameterskin", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "->", 
        RowBox[{"1", "/", "1000"}]}], ",", 
       RowBox[{"w2", "->", "1"}], ",", 
       RowBox[{"f1", "->", "0"}], ",", 
       RowBox[{"f2", "->", "0"}], ",", 
       RowBox[{"f3", "->", "0"}], ",", 
       RowBox[{"pol", "->", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "UseOurPrecision"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.920707373512822*^9, 3.920707404034498*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"820935c8-9eaa-407e-b471-2535b65a5268"],

Cell[CellGroupData[{

Cell[BoxData["minimizec"], "Input",
 CellChangeTimes->{{3.921823359083015*^9, 3.921823361139098*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"eec31dc0-b549-4dcc-a0ec-5d63c38184a0"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.92182328570901*^9, 3.9218232962936993`*^9}, 
   3.9218233617029676`*^9, 3.921825575183313*^9, 3.921825613549738*^9, 
   3.921825681623888*^9, 3.922444283859098*^9, 3.922448056398081*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"ad9722fe-f756-46bb-9df3-42075e3ac40c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"rf", "[", "i", "]"}], "=", 
     RowBox[{"createForNum", "[", "i", "]"}]}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"i", ",", 
      RowBox[{"rf", "[", "i", "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "maxcbosons"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9224442198940983`*^9, 3.922444234316094*^9}, {
  3.9224443007692747`*^9, 3.9224443252209597`*^9}, {3.92244435825988*^9, 
  3.922444397241692*^9}, {3.922445352963421*^9, 3.922445354839107*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"26452f3a-5745-4a27-a170-882d29d4faff"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6.`300.", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "aaav", "\[Rule]", 
          "2.00000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
00000000007604750882101484`300."}], ",", 
         RowBox[{
         "bbbv", "\[Rule]", 
          "2.00000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000002230751139583679048`300."}]}], "}"}]}], "}"}], ",", "6.`300."}], 
    "}"}]}],
  SequenceForm[
  1, {{6.`300., {$CellContext`aaav -> 
      2.0000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000007604750882101484`300., $CellContext`bbbv -> 
      2.0000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000\
00002230751139583679048`300.}}, 6.`300.}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9224443983452044`*^9, 3.92244805829703*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"e05373ae-6e9a-4e9e-8739-2944ed1c95fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "16.00000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000001172991429573485372567499382754988\
509983007435192648470800452115494760573910557108223975102194303468674721733935\
270714089221564986707494750083083727231734483181568314009543873767237957284212\
55345`299.698970004336", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "aaav", "\[Rule]", 
          "1.99999999999999999999999999999999999999999999999999999999998944272\
667003098626636965123325382940218253745806055963777723672502552355398379506652\
105441032423926806243615427743690283162375713301188841737489924287894045616136\
174811915637941652898482303700148177639553404126365602101430607989425345699114\
4779040017927950877374477223`299.698970004336"}], ",", 
         RowBox[{
         "bbbv", "\[Rule]", 
          "1.99999999999999999999999999999999999999999999999999999999793953002\
449525799543131937267539473725852480987619092147593266200455900827640946962276\
236883768687010493814331936412587964889553517910551756535087765025811866489901\
233130305051135161045669660562999891949132896192699514451928309622177017322111\
0129008114115987262592622325`299.698970004336"}]}], "}"}]}], "}"}], ",", 
     "8.0000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000058649571478674268628374969137749425\
499150371759632423540022605774738028695527855411198755109715173433736086696763\
535704461078249335374737504154186361586724159078415700477193688361897864210627\
67248820817492551004944`299.698970004336"}], "}"}]}],
  SequenceForm[
  2, {{16.00000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000001172991429573485372567499382754988\
509983007435192648470800452115494760573910557108223975102194303468674721733935\
270714089221564986707494750083083727231734483181568314009543873767237957284212\
55345`299.698970004336, {$CellContext`aaav -> 
      1.9999999999999999999999999999999999999999999999999999999999894427266700\
309862663696512332538294021825374580605596377772367250255235539837950665210544\
103242392680624361542774369028316237571330118884173748992428789404561613617481\
191563794165289848230370014817763955340412636560210143060798942534569911447790\
40017927950877374477223`299.698970004336, $CellContext`bbbv -> 
      1.9999999999999999999999999999999999999999999999999999999979395300244952\
579954313193726753947372585248098761909214759326620045590082764094696227623688\
376868701049381433193641258796488955351791055175653508776502581186648990123313\
030505113516104566966056299989194913289619269951445192830962217701732211101290\
08114115987262592622325`299.698970004336}}, 
    8.000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000005864957147867426862837496913774942549\
915037175963242354002260577473802869552785541119875510971517343373608669676353\
570446107824933537473750415418636158672415907841570047719368836189786421062767\
248820817492551004944`299.698970004336}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9224443983452044`*^9, 3.92244806246091*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"ca1b8f51-dad7-459d-9981-ed17184095c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "26.00000000000000000000000000000000000000000000000000000000000000332970\
585347110495006922673703821460599404677802562242875010453969165273536371203163\
088464404139962987207608432506746270750110280789418166709723145724626600382101\
711446779636007546210592960317651361829124915127842904347145674781140140251016\
458432`299.698970004336", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "aaav", "\[Rule]", 
          "1.99999999999999999999999999999997210634181123628625741897664481914\
251392305706559976755582614949922034008533840108337064177293691753222386781730\
285863310161961406410984685223357721494382155628564458874391656546529960361459\
588335827858026631993950525347890597614128488582353864913886787112724651947772\
5789124564094909350034448833`299.698970004336"}], ",", 
         RowBox[{
         "bbbv", "\[Rule]", 
          "2.00000000000000000000000000000001145264806251165791804436568871534\
687784287189670093261807874833594702663762894237627128856980581066956188939753\
513600713203518052711455149416159121742381443233076259489577076811456195699335\
999981017869466658184329511088877148282027506209209943785518015014375993280655\
9623463214259278365875633679`299.698970004336"}]}], "}"}]}], "}"}], ",", 
     "8.6666666666666666666666666666666666666666666666666666666666666677765686\
178237016500230755790127382019980155926752074762500348465638842451212373438769\
615480137998766240253614416891542358337009359647272223657438190820886679403390\
381559321200251540353098677255045394304163837594763478238189159371338008367215\
28105159027981874657971`299.698970004336"}], "}"}]}],
  SequenceForm[
  3, {{26.00000000000000000000000000000000000000000000000000000000000000332970\
585347110495006922673703821460599404677802562242875010453969165273536371203163\
088464404139962987207608432506746270750110280789418166709723145724626600382101\
711446779636007546210592960317651361829124915127842904347145674781140140251016\
458432`299.698970004336, {$CellContext`aaav -> 
      1.9999999999999999999999999999999721063418112362862574189766448191425139\
230570655997675558261494992203400853384010833706417729369175322238678173028586\
331016196140641098468522335772149438215562856445887439165654652996036145958833\
582785802663199395052534789059761412848858235386491388678711272465194777257891\
24564094909350034448833`299.698970004336, $CellContext`bbbv -> 
      2.0000000000000000000000000000000114526480625116579180443656887153468778\
428718967009326180787483359470266376289423762712885698058106695618893975351360\
071320351805271145514941615912174238144323307625948957707681145619569933599998\
101786946665818432951108887714828202750620920994378551801501437599328065596234\
63214259278365875633679`299.698970004336}}, 
    8.666666666666666666666666666666666666666666666666666666666666667776568617\
823701650023075579012738201998015592675207476250034846563884245121237343876961\
548013799876624025361441689154235833700935964727222365743819082088667940339038\
155932120025154035309867725504539430416383759476347823818915937133800836721528\
105159027981874657971`299.698970004336}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9224443983452044`*^9, 3.922448072866543*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"45fd09bf-345e-4b43-b52a-e1939b142e11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "36.00000000000000000000000000000000000000000000000000002103362317008149\
661938773102130018408182634493495926196205833415062061669991218139356383194744\
036184370785923979836693189918965081854498195914509222791364924504174230284177\
640944506978305949704854574577363784351618663507196774706636758799999620914729\
002213`299.698970004336", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "aaav", "\[Rule]", 
          "1.99999999999999999999999999848977458476488034637527751394847871999\
764442904465830329501776308356810091040987306764720636749663439332528412247987\
220677372467474462046977757353009418650131868117750761281526803337130540725121\
475600244485999425759817743146327060423259348234874005373708305220477166541843\
4428573996601074899095875768`299.698970004336"}], ",", 
         RowBox[{
         "bbbv", "\[Rule]", 
          "1.99999999999999999999999999976274815849381334454751501871965998404\
655815147180785328631586672729736520835390266124846750488308887703371000729528\
087132183726543192235952248238760016117361634811636048072403371678944924630910\
332252310080493945156679884630581497545680548491952078609220335249989362717555\
5204716432095847747255876084`299.698970004336"}]}], "}"}]}], "}"}], ",", 
     "9.0000000000000000000000000000000000000000000000000000052584057925203741\
548469327553250460204565862337398154905145835376551541749780453483909579868600\
904609269648099495917329747974127046362454897862730569784123112604355757104441\
023612674457648742621364364434094608790466587679919367665918969999990522868225\
05533335230977007568409`299.698970004336"}], "}"}]}],
  SequenceForm[
  4, {{36.00000000000000000000000000000000000000000000000000002103362317008149\
661938773102130018408182634493495926196205833415062061669991218139356383194744\
036184370785923979836693189918965081854498195914509222791364924504174230284177\
640944506978305949704854574577363784351618663507196774706636758799999620914729\
002213`299.698970004336, {$CellContext`aaav -> 
      1.9999999999999999999999999984897745847648803463752775139484787199976444\
290446583032950177630835681009104098730676472063674966343933252841224798722067\
737246747446204697775735300941865013186811775076128152680333713054072512147560\
024448599942575981774314632706042325934823487400537370830522047716654184344285\
73996601074899095875768`299.698970004336, $CellContext`bbbv -> 
      1.9999999999999999999999999997627481584938133445475150187196599840465581\
514718078532863158667272973652083539026612484675048830888770337100072952808713\
218372654319223595224823876001611736163481163604807240337167894492463091033225\
231008049394515667988463058149754568054849195207860922033524998936271755552047\
16432095847747255876084`299.698970004336}}, 
    9.000000000000000000000000000000000000000000000000000005258405792520374154\
846932755325046020456586233739815490514583537655154174978045348390957986860090\
460926964809949591732974797412704636245489786273056978412311260435575710444102\
361267445764874262136436443409460879046658767991936766591896999999052286822505\
533335230977007568409`299.698970004336}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9224443983452044`*^9, 3.922448112243546*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"cf3a437e-ddd3-42af-a1a1-8767b293581a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "50.00000000000000000000000000000000088596362675975507275375757925554796\
345620391755968020065891295059553506054277894587014132165719810716282999167674\
059979918765853367675911000601580739123410811578278312214218868344740916318202\
675743227276103817857461598958066039106704855842924702544535595139442191580601\
37859`299.698970004336", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "aaav", "\[Rule]", 
          "2.00000000000000000948359660900299607959006489470392236294031075968\
374560484512237002851578838990139780236832968115089584053773415325663493569600\
492108295623600596649002243160593489399989882140716668931112283565500741051471\
533073752409739857323781309462936603501360220897318009926264946434340780743664\
2118772981314242778038536494`299.698970004336"}], ",", 
         RowBox[{
         "bbbv", "\[Rule]", 
          "1.99999999999999998985202752922369567133760502686246215742263211786\
122964059557136417805167005974064344089596303457507866987253709770102016869645\
924304401260920704083529881149919359965445157101764504354916086946316697496279\
385872118203530448880115549428732048024717551256052769602555273236475787248320\
4537437646436097221414263067`299.698970004336"}]}], "}"}]}], "}"}], ",", 
     "10.000000000000000000000000000000000177192725351951014550751515851109592\
691240783511936040131782590119107012108555789174028264331439621432565998335348\
119959837531706735351822001203161478246821623156556624428437736689481832636405\
351486454552207635714923197916132078213409711685849405089071190278884383161202\
757179326782003106246369`299.698970004336"}], "}"}]}],
  SequenceForm[
  5, {{50.00000000000000000000000000000000088596362675975507275375757925554796\
345620391755968020065891295059553506054277894587014132165719810716282999167674\
059979918765853367675911000601580739123410811578278312214218868344740916318202\
675743227276103817857461598958066039106704855842924702544535595139442191580601\
37859`299.698970004336, {$CellContext`aaav -> 
      2.0000000000000000094835966090029960795900648947039223629403107596837456\
048451223700285157883899013978023683296811508958405377341532566349356960049210\
829562360059664900224316059348939998988214071666893111228356550074105147153307\
375240973985732378130946293660350136022089731800992626494643434078074366421187\
72981314242778038536494`299.698970004336, $CellContext`bbbv -> 
      1.9999999999999999898520275292236956713376050268624621574226321178612296\
405955713641780516700597406434408959630345750786698725370977010201686964592430\
440126092070408352988114991935996544515710176450435491608694631669749627938587\
211820353044888011554942873204802471755125605276960255527323647578724832045374\
37646436097221414263067`299.698970004336}}, 
    10.00000000000000000000000000000000017719272535195101455075151585110959269\
124078351193604013178259011910701210855578917402826433143962143256599833534811\
995983753170673535182200120316147824682162315655662442843773668948183263640535\
148645455220763571492319791613207821340971168584940508907119027888438316120275\
7179326782003106246369`299.698970004336}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9224443983452044`*^9, 3.9224486097644567`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"f613f79e-5d4b-410e-9b18-05a4b07f5967"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   1, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922448772036977*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"a4f2cf86-c09a-4a98-a41a-3a0fc68908be"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   2, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922448795073196*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"431c2a36-b0a5-48ed-941e-d55f14c657af"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   3, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922448877652542*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"fb702f91-f493-46b0-81f4-3861baec614a"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   4, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922448903178496*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"5b5ffa34-971c-4d8d-9f8d-37706080963e"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   5, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9224489860209103`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"7dc31bcb-d0c9-4149-9b57-5c59d54811a0"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   6, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922449404791216*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"877aebcb-1474-453b-8935-005c959c3d4f"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   7, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9224494149591084`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"0a864394-8319-4d84-8387-104ea7cb1d9a"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   8, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922449424966453*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"ac42d145-fd3b-4e8c-8ac3-9c75b4eee750"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   9, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9224494353433228`*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"89ec2741-4b12-4b3d-9c70-35d30cf507d6"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   10, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9224496428280888`*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"c74cb4aa-d3b3-4620-84dc-88e18b160779"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   11, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922449653187739*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"e3deaa23-6c67-4ed9-b770-987693613ef5"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   12, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9224496934090014`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"094acd03-cb19-4985-b1bb-77368ae25921"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   13, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922449775082432*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"803912a8-8075-4809-be46-040c72c10b51"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   14, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9224499662364597`*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"e270817a-65ea-47aa-9693-4c800d123786"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   15, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922449976596488*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"647c3696-68a1-45e0-840d-7e22418c5b8a"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   16, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922450064761643*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"d50b79aa-dde2-4c5a-ab7e-4931806fc57c"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   17, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922450173039873*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"5f9e236a-e9cf-4953-8e99-408a844b4fde"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   18, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.92245039917241*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"27de8a1b-0187-4c22-9ff5-92aaf380ae28"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   19, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.922450409554297*^9},
 CellLabel->
  "(kernel 2)",ExpressionUUID->"a6dd3e05-ba31-4e04-913e-426856f2ab4c"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of the \
TimeConstraint option may improve the result of simplification.\"", None, 48, 
   20, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.92245041851466*^9},
 CellLabel->
  "(kernel 3)",ExpressionUUID->"dbd8e8e3-5959-4492-8e3a-97716ac7301a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "64.00000000000000000000001192993567255620357181088195649169734655283828\
014475180858398968970700540268267515521804191365944895901817029304471074074787\
978493523637296469826097955225097630342791233291593176021985818623617463810054\
283807688563058382185532186579804737440333164525115273983924091732873491242890\
583639`299.698970004336", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "aaav", "\[Rule]", 
          "1.99999999999869606164938395519701341593619752206687054928468273744\
817544286818081671999579418752906835813617624038661729488678636699932772540368\
865216814369831180733861976912703230878804311992975241994282807586627919981510\
002382420155678205103468707821654422937740438151378418195998261345701426799936\
6589513059736417373405194014`299.698970004336"}], ",", 
         RowBox[{
         "bbbv", "\[Rule]", 
          "2.00000000000110613797086318890018904740816129623984843780567299738\
999090594256347966820051908511277256398399721193051617074398403159778587973384\
312623700724619157769247269384062887781450688270841561860913213402217195623973\
592836382853956700326519272211596933269353001415227865622969199161671634583649\
3238926231608605358299916078`299.698970004336"}]}], "}"}]}], "}"}], ",", 
     "10.666666666666666666666668654989278759367261968480326081949557758806380\
024125301430664948284500900447112525869673652276574826503028382174118456791313\
297489206062160783043496592041829383904652055485988626703309697706029106350090\
473012814271763970309220310966341229067221940875192123306540152888122485404817\
639397816823754040386891`299.698970004336"}], "}"}]}],
  SequenceForm[
  6, {{64.00000000000000000000001192993567255620357181088195649169734655283828\
014475180858398968970700540268267515521804191365944895901817029304471074074787\
978493523637296469826097955225097630342791233291593176021985818623617463810054\
283807688563058382185532186579804737440333164525115273983924091732873491242890\
583639`299.698970004336, {$CellContext`aaav -> 
      1.9999999999986960616493839551970134159361975220668705492846827374481754\
428681808167199957941875290683581361762403866172948867863669993277254036886521\
681436983118073386197691270323087880431199297524199428280758662791998151000238\
242015567820510346870782165442293774043815137841819599826134570142679993665895\
13059736417373405194014`299.698970004336, $CellContext`bbbv -> 
      2.0000000000011061379708631889001890474081612962398484378056729973899909\
059425634796682005190851127725639839972119305161707439840315977858797338431262\
370072461915776924726938406288778145068827084156186091321340221719562397359283\
638285395670032651927221159693326935300141522786562296919916167163458364932389\
26231608605358299916078`299.698970004336}}, 
    10.66666666666666666666666865498927875936726196848032608194955775880638002\
412530143066494828450090044711252586967365227657482650302838217411845679131329\
748920606216078304349659204182938390465205548598862670330969770602910635009047\
301281427176397030922031096634122906722194087519212330654015288812248540481763\
9397816823754040386891`299.698970004336}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9224443983452044`*^9, 3.922451028221786*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"5b7efc80-a9af-4560-a56f-aea5eee72fc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"calclist", "=", 
  RowBox[{"Range", "[", "maxcbosons", "]"}]}]], "Input",
 CellChangeTimes->{{3.921835223961967*^9, 3.921835230057846*^9}, {
  3.921937273873409*^9, 3.921937275092181*^9}, {3.922444773712237*^9, 
  3.9224447788352537`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"29295277-1156-4dc8-a925-5ea109a48462"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.921937275913742*^9, 3.92244733401549*^9, 
  3.922451028338181*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"3798a651-49b2-4f57-bf38-7cdcc72cd9df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelparameters", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "->", 
        RowBox[{"1", "/", "1000"}]}], ",", 
       RowBox[{"w2", "->", "1"}], ",", 
       RowBox[{"f1", "->", "1"}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"-", "0"}]}], ",", 
       RowBox[{"f3", "->", "0"}], ",", 
       RowBox[{"pol", "->", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "UseOurPrecision"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minimizeb", "=", "False"}], ";", 
  RowBox[{"bval", "=", "1.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ii", "=", "1"}], ",", 
    RowBox[{"ii", "<=", "9"}], ",", 
    RowBox[{"ii", "++"}], ",", 
    RowBox[{
     RowBox[{"rtests", "[", "ii", "]"}], "=", 
     RowBox[{"recalcForNum", "[", "ii", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"printtable", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"rtests", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rtests", "[", "#", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"6", "/", 
            RowBox[{"bval", "^", "2"}]}]}], ",", "6"}], "]"}]}], "}"}], "&"}],
      ",", "calclist"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt", "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"printtable", ",", 
    RowBox[{"TableHeadings", "->", 
     RowBox[{"{", 
      RowBox[{"calclist", ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<E_tot\>\"", ",", "\"\<width\>\"", ",", "\"\<E_particle\>\"", 
         ",", "\"\<E_part_extern\>\""}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"forplt", "[", "bval", "]"}], "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "&"}], ",", "printtable"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.921290605732047*^9, 3.921290623233793*^9}, {
   3.9212906535655413`*^9, 3.921290695450089*^9}, {3.921290746318318*^9, 
   3.921290748093926*^9}, {3.921290786455527*^9, 3.9212907995435467`*^9}, {
   3.921290866902808*^9, 3.921290890878006*^9}, {3.921291043617389*^9, 
   3.921291147714828*^9}, 3.921291201191067*^9, {3.921291243582155*^9, 
   3.921291269499626*^9}, 3.921322683743122*^9, 3.921374379518567*^9, {
   3.921465720611961*^9, 3.921465721164554*^9}, {3.92163337065835*^9, 
   3.921633373101363*^9}, {3.9216334513297243`*^9, 3.92163345229007*^9}, 
   3.921633490400041*^9, {3.921633607156031*^9, 3.921633662798647*^9}, {
   3.921633768943507*^9, 3.921633769282032*^9}, {3.9216338079196043`*^9, 
   3.921633810155266*^9}, 3.921633874861082*^9, {3.921633933373926*^9, 
   3.921633953890873*^9}, {3.9216340148197393`*^9, 3.921634020063958*^9}, 
   3.92163416219282*^9, {3.921634223041225*^9, 3.9216342234336767`*^9}, {
   3.921634362862086*^9, 3.92163438620816*^9}, {3.921634744453517*^9, 
   3.921634837045012*^9}, {3.921634993860428*^9, 3.921635066391325*^9}, {
   3.921635117334175*^9, 3.921635117558063*^9}, {3.921635205822917*^9, 
   3.9216352073488197`*^9}, {3.921635416576269*^9, 3.921635417253331*^9}, 
   3.921638889837655*^9, 3.921748156671303*^9, {3.9218350466752*^9, 
   3.921835083250164*^9}, {3.9218351499532743`*^9, 3.921835176981723*^9}, {
   3.921835213105529*^9, 3.921835240737239*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ff9806ca-0c7c-4f80-ab72-8ce4dda50db2"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"1.`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 52, 21, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447335464837*^9, 3.922451029791266*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"2681d423-09a4-4acb-a7d8-44b1c67624d9"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"1.`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 52, 22, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447335464837*^9, 3.922451029794211*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"eccddc14-40ed-4635-b320-deab7fb9263d"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"1.`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 52, 23, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447335464837*^9, 3.922451029832053*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"49977279-16f8-4128-92ce-656cbc518c83"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 52, 24, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447335464837*^9, 3.922451029834585*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"803efefb-61be-416a-a0da-21c1fc93c46e"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"E_tot\"\>",
       HoldForm], 
      TagBox["\<\"width\"\>",
       HoldForm], 
      TagBox["\<\"E_particle\"\>",
       HoldForm], 
      TagBox["\<\"E_part_extern\"\>",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "9.375`6.", "2.`6.", "9.375`6.", "3.375`6."},
     {
      TagBox["2",
       HoldForm], "21.8006659777704899847`6.", "2.3871633474542385106`6.", 
      "10.9003329888852449924`6.", "4.9003329888852444896`6."},
     {
      TagBox["3",
       HoldForm], "35.200606334298160386`6.", "2.4982693864192440251`6.", 
      "11.733535444766053462`6.", "5.7335354447660531463`6."},
     {
      TagBox["4",
       HoldForm], "49.5671755671394319644`6.", "2.5805965276903317559`6.", 
      "12.3917938917848579911`6.", "6.391793891784857351`6."},
     {
      TagBox["5",
       HoldForm], "64.80281508210330492`6.", "2.6588893772606240749`6.", 
      "12.960563016420660984`6.", "6.9605630164206608868`6."},
     {
      TagBox["6",
       HoldForm], "80.7639570744698336533`6.", "2.7225975123513270304`6.", 
      "13.4606595124116389422`6.", "7.4606595124116381612`6."}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{1, 2, 3, 4, 5, 6}, {
      "E_tot", "width", "E_particle", "E_part_extern"}}]]]], "Output",
 CellChangeTimes->{
  3.921638900240985*^9, 3.921748219668542*^9, 3.921835017344617*^9, 
   3.9218350593156633`*^9, 3.921835093334266*^9, {3.9218351723691063`*^9, 
   3.921835185100151*^9}, {3.921835220798541*^9, 3.921835249111647*^9}, {
   3.921937266813987*^9, 3.921937288624455*^9}, 3.9224473355192003`*^9, 
   3.922451029838142*^9},
 CellLabel->
  "Out[54]//TableForm=",ExpressionUUID->"c14c335f-8715-4b9e-9302-\
1f6c0104942b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.375`6.", ",", "4.9003329888852444896`6.", ",", 
   "5.7335354447660531463`6.", ",", "6.391793891784857351`6.", ",", 
   "6.9605630164206608868`6.", ",", "7.4606595124116381612`6."}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.921638900240985*^9, 3.921748219668542*^9, 3.921835017344617*^9, 
   3.9218350593156633`*^9, 3.921835093334266*^9, {3.9218351723691063`*^9, 
   3.921835185100151*^9}, {3.921835220798541*^9, 3.921835249111647*^9}, {
   3.921937266813987*^9, 3.921937288624455*^9}, 3.9224473355192003`*^9, 
   3.922451029838732*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"f2ed2a98-54fe-4902-b663-512d3e8f1819"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelparameters", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "->", 
        RowBox[{"1", "/", "1000"}]}], ",", 
       RowBox[{"w2", "->", "1"}], ",", 
       RowBox[{"f1", "->", "1"}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"-", "0"}]}], ",", 
       RowBox[{"f3", "->", "0"}], ",", 
       RowBox[{"pol", "->", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "UseOurPrecision"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minimizeb", "=", "False"}], ";", 
  RowBox[{"bval", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ii", "=", "1"}], ",", 
    RowBox[{"ii", "<=", "9"}], ",", 
    RowBox[{"ii", "++"}], ",", 
    RowBox[{
     RowBox[{"rtests", "[", "ii", "]"}], "=", 
     RowBox[{"recalcForNum", "[", "ii", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"printtable", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"rtests", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rtests", "[", "#", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"6", "/", 
            RowBox[{"bval", "^", "2"}]}]}], ",", "6"}], "]"}]}], "}"}], "&"}],
      ",", "calclist"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt", "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"printtable", ",", 
    RowBox[{"TableHeadings", "->", 
     RowBox[{"{", 
      RowBox[{"calclist", ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<E_tot\>\"", ",", "\"\<width\>\"", ",", "\"\<E_particle\>\"", 
         ",", "\"\<E_part_extern\>\""}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"forplt", "[", "bval", "]"}], "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "&"}], ",", "printtable"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.921290605732047*^9, 3.921290623233793*^9}, {
   3.9212906535655413`*^9, 3.921290695450089*^9}, {3.921290746318318*^9, 
   3.921290748093926*^9}, {3.921290786455527*^9, 3.9212907995435467`*^9}, {
   3.921290866902808*^9, 3.921290890878006*^9}, {3.921291043617389*^9, 
   3.921291147714828*^9}, 3.921291201191067*^9, {3.921291243582155*^9, 
   3.921291269499626*^9}, 3.921322683743122*^9, 3.921374379518567*^9, {
   3.921465720611961*^9, 3.921465721164554*^9}, {3.92163337065835*^9, 
   3.921633373101363*^9}, {3.9216334513297243`*^9, 3.92163345229007*^9}, 
   3.921633490400041*^9, {3.921633607156031*^9, 3.921633662798647*^9}, {
   3.921633768943507*^9, 3.921633769282032*^9}, {3.9216338079196043`*^9, 
   3.921633810155266*^9}, 3.921633874861082*^9, {3.921633933373926*^9, 
   3.921633953890873*^9}, {3.9216340148197393`*^9, 3.921634020063958*^9}, 
   3.92163416219282*^9, {3.921634223041225*^9, 3.9216342234336767`*^9}, {
   3.921634362862086*^9, 3.92163438620816*^9}, {3.921634744453517*^9, 
   3.921634837045012*^9}, {3.921634993860428*^9, 3.921635066391325*^9}, {
   3.921635117334175*^9, 3.921635117558063*^9}, {3.921635205822917*^9, 
   3.9216352073488197`*^9}, {3.921635416576269*^9, 3.921635417253331*^9}, 
   3.921638889837655*^9, 3.921748156671303*^9, {3.9218350466752*^9, 
   3.921835083250164*^9}, {3.9218351499532743`*^9, 3.921835176981723*^9}, {
   3.921835213105529*^9, 3.921835261028989*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c2af8f71-90af-463e-ae41-33f6c8e5414c"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \
\\\"0.01000000000000000020816681711721685132943093776702880859375`300.\\\", \
\\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is not a number at \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 58, 25, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473370431137`*^9, 3.9224510314337463`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"f97ab136-6b57-4c56-80d0-6c2a1ed32369"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \
\\\"0.01000000000000000020816681711721685132943093776702880859375`300.\\\", \
\\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is not a number at \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 58, 26, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473370431137`*^9, 3.9224510314703503`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"d4de9891-f8b5-49d6-ba2d-20b8dc3167e2"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \
\\\"0.01000000000000000020816681711721685132943093776702880859375`300.\\\", \
\\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is not a number at \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 58, 27, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473370431137`*^9, 3.9224510314727783`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"545bb3b7-f972-44b2-bf23-829870db1971"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 58, 28, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473370431137`*^9, 3.9224510314748507`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"67ca5f2a-481e-4056-9fb1-581d8e60849e"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"E_tot\"\>",
       HoldForm], 
      TagBox["\<\"width\"\>",
       HoldForm], 
      TagBox["\<\"E_particle\"\>",
       HoldForm], 
      TagBox["\<\"E_part_extern\"\>",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "60003.0000374999975019982`6.", "2.`6.", 
      "60003.0000374999975019982`6.", "3.0000374999945051968`6."},
     {
      TagBox["2",
       HoldForm], "120006.0594076299004116466`6.", "2.0147234827521628172`6.",
       "60003.0297038149502058233`6.", "3.0297038149510626681`6."},
     {
      TagBox["3",
       HoldForm], "180009.1762140660285551393`6.", "2.0289314314337742083`6.",
       "60003.0587380220095183798`6.", "3.0587380220094928518`6."},
     {
      TagBox["4",
       HoldForm], "240012.3487146865329649205`6.", "2.042665052697936376`6.", 
      "60003.0871786716332412301`6.", "3.0871786716306814924`6."},
     {
      TagBox["5",
       HoldForm], "300015.5753021801057453401`6.", "2.0559605178686619983`6.",
       "60003.115060436021149068`6.", "3.1150604360227589495`6."},
     {
      TagBox["6",
       HoldForm], "360018.8544878749515502045`6.", "2.068849774839191012`6.", 
      "60003.1424146458252583674`6.", "3.1424146458230097778`6."}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{1, 2, 3, 4, 5, 6}, {
      "E_tot", "width", "E_particle", "E_part_extern"}}]]]], "Output",
 CellChangeTimes->{
  3.921638900240985*^9, 3.921748219668542*^9, 3.921835017344617*^9, 
   3.9218350593156633`*^9, 3.921835093334266*^9, {3.9218351723691063`*^9, 
   3.921835185100151*^9}, {3.921835220798541*^9, 3.921835268187245*^9}, 
   3.921937307434329*^9, 3.92244733708748*^9, 3.92245103151686*^9},
 CellLabel->
  "Out[60]//TableForm=",ExpressionUUID->"b5bebfd2-5381-4a14-b55e-\
7c54c56b04e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.0000374999945051968`6.", ",", "3.0297038149510626681`6.", ",", 
   "3.0587380220094928518`6.", ",", "3.0871786716306814924`6.", ",", 
   "3.1150604360227589495`6.", ",", "3.1424146458230097778`6."}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.921638900240985*^9, 3.921748219668542*^9, 3.921835017344617*^9, 
   3.9218350593156633`*^9, 3.921835093334266*^9, {3.9218351723691063`*^9, 
   3.921835185100151*^9}, {3.921835220798541*^9, 3.921835268187245*^9}, 
   3.921937307434329*^9, 3.92244733708748*^9, 3.9224510315176086`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"306e237f-e5d5-4701-9c12-7acc6c534686"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelparameters", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "->", 
        RowBox[{"1", "/", "1000"}]}], ",", 
       RowBox[{"w2", "->", "1"}], ",", 
       RowBox[{"f1", "->", "1"}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"-", "0"}]}], ",", 
       RowBox[{"f3", "->", "0"}], ",", 
       RowBox[{"pol", "->", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "UseOurPrecision"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minimizeb", "=", "False"}], ";", 
  RowBox[{"bval", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ii", "=", "1"}], ",", 
    RowBox[{"ii", "<=", "9"}], ",", 
    RowBox[{"ii", "++"}], ",", 
    RowBox[{
     RowBox[{"rtests", "[", "ii", "]"}], "=", 
     RowBox[{"recalcForNum", "[", "ii", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"printtable", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"rtests", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rtests", "[", "#", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"6", "/", 
            RowBox[{"bval", "^", "2"}]}]}], ",", "6"}], "]"}]}], "}"}], "&"}],
      ",", "calclist"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt", "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"printtable", ",", 
    RowBox[{"TableHeadings", "->", 
     RowBox[{"{", 
      RowBox[{"calclist", ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<E_tot\>\"", ",", "\"\<width\>\"", ",", "\"\<E_particle\>\"", 
         ",", "\"\<E_part_extern\>\""}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"forplt", "[", "bval", "]"}], "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "&"}], ",", "printtable"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.921290605732047*^9, 3.921290623233793*^9}, {
   3.9212906535655413`*^9, 3.921290695450089*^9}, {3.921290746318318*^9, 
   3.921290748093926*^9}, {3.921290786455527*^9, 3.9212907995435467`*^9}, {
   3.921290866902808*^9, 3.921290890878006*^9}, {3.921291043617389*^9, 
   3.921291147714828*^9}, 3.921291201191067*^9, {3.921291243582155*^9, 
   3.921291269499626*^9}, 3.921322683743122*^9, 3.921374379518567*^9, {
   3.921465720611961*^9, 3.921465721164554*^9}, {3.92163337065835*^9, 
   3.921633373101363*^9}, {3.9216334513297243`*^9, 3.92163345229007*^9}, 
   3.921633490400041*^9, {3.921633607156031*^9, 3.921633662798647*^9}, {
   3.921633768943507*^9, 3.921633769282032*^9}, {3.9216338079196043`*^9, 
   3.921633810155266*^9}, 3.921633874861082*^9, {3.921633933373926*^9, 
   3.921633953890873*^9}, {3.9216340148197393`*^9, 3.921634020063958*^9}, 
   3.92163416219282*^9, {3.921634223041225*^9, 3.9216342234336767`*^9}, {
   3.921634362862086*^9, 3.92163438620816*^9}, {3.921634744453517*^9, 
   3.921634837045012*^9}, {3.921634993860428*^9, 3.921635066391325*^9}, {
   3.921635117334175*^9, 3.921635117558063*^9}, {3.921635205822917*^9, 
   3.9216352073488197`*^9}, {3.921635416576269*^9, 3.921635417253331*^9}, 
   3.921638889837655*^9, 3.921748156671303*^9, {3.9218350466752*^9, 
   3.921835083250164*^9}, {3.9218351499532743`*^9, 3.921835176981723*^9}, {
   3.921835213105529*^9, 3.921835269835984*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"0df76e03-a104-4616-99de-debe4c87c6c1"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"0.1000000000000000055511151231257827021181583404541015625`300.\
\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is not a number at \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 64, 29, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447338567355*^9, 3.922451033049143*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"1c736508-7b1e-4979-ac81-99b099abcd7e"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"0.1000000000000000055511151231257827021181583404541015625`300.\
\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is not a number at \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 64, 30, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447338567355*^9, 3.9224510330800953`*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"d8e823b2-e59d-4e0e-bef3-6eb4bd936504"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"0.1000000000000000055511151231257827021181583404541015625`300.\
\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is not a number at \
\\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 64, 31, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447338567355*^9, 3.922451033082674*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"a402885d-f6b8-4a1c-b7c3-55f18386f30d"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 64, 32, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922447338567355*^9, 3.922451033084775*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"46294718-4345-4bf0-bc19-521a60c27fe2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"E_tot\"\>",
       HoldForm], 
      TagBox["\<\"width\"\>",
       HoldForm], 
      TagBox["\<\"E_particle\"\>",
       HoldForm], 
      TagBox["\<\"E_part_extern\"\>",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "603.003749999999933387`6.", "2.`6.", 
      "603.003749999999933387`6.", "3.0037500000000818545`6."},
     {
      TagBox["2",
       HoldForm], "1206.5470823729597449076`6.", "2.1259688863018932526`6.", 
      "603.2735411864798724538`6.", "3.2735411864799743853`6."},
     {
      TagBox["3",
       HoldForm], "1810.5120259566873905193`6.", "2.2240532989360739841`6.", 
      "603.5040086522291301731`6.", "3.504008652229231302`6."},
     {
      TagBox["4",
       HoldForm], "2414.8328333564695704127`6.", "2.3054919904875938321`6.", 
      "603.7082083391173926032`6.", "3.7082083391175046927`6."},
     {
      TagBox["5",
       HoldForm], "3019.4660466398850305823`6.", "2.3756829320859412553`6.", 
      "603.8932093279770061164`6.", "3.8932093279771606831`6."},
     {
      TagBox["6",
       HoldForm], "3624.3802281227192192966`6.", "2.4376856286248713357`6.", 
      "604.0633713537865365494`6.", "4.0633713537866924526`6."}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{1, 2, 3, 4, 5, 6}, {
      "E_tot", "width", "E_particle", "E_part_extern"}}]]]], "Output",
 CellChangeTimes->{3.921835281868487*^9, 3.92193731362903*^9, 
  3.9224473386118517`*^9, 3.9224510331197567`*^9},
 CellLabel->
  "Out[66]//TableForm=",ExpressionUUID->"87d4bdfa-0fab-4d84-b55b-\
da83ca537ce8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.0037500000000818545`6.", ",", "3.2735411864799743853`6.", ",", 
   "3.504008652229231302`6.", ",", "3.7082083391175046927`6.", ",", 
   "3.8932093279771606831`6.", ",", "4.0633713537866924526`6."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.921835281868487*^9, 3.92193731362903*^9, 
  3.9224473386118517`*^9, 3.922451033120536*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"9d6873f8-904c-4040-bace-9f17a55b6040"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelparameters", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "->", 
        RowBox[{"1", "/", "1000"}]}], ",", 
       RowBox[{"w2", "->", "1"}], ",", 
       RowBox[{"f1", "->", "1"}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"-", "0"}]}], ",", 
       RowBox[{"f3", "->", "0"}], ",", 
       RowBox[{"pol", "->", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "UseOurPrecision"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minimizeb", "=", "False"}], ";", 
  RowBox[{"bval", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ii", "=", "1"}], ",", 
    RowBox[{"ii", "<=", "9"}], ",", 
    RowBox[{"ii", "++"}], ",", 
    RowBox[{
     RowBox[{"rtests", "[", "ii", "]"}], "=", 
     RowBox[{"recalcForNum", "[", "ii", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"printtable", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"rtests", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rtests", "[", "#", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"6", "/", 
            RowBox[{"bval", "^", "2"}]}]}], ",", "6"}], "]"}]}], "}"}], "&"}],
      ",", "calclist"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt", "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"printtable", ",", 
    RowBox[{"TableHeadings", "->", 
     RowBox[{"{", 
      RowBox[{"calclist", ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<E_tot\>\"", ",", "\"\<width\>\"", ",", "\"\<E_particle\>\"", 
         ",", "\"\<E_part_extern\>\""}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"forplt", "[", "bval", "]"}], "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "&"}], ",", "printtable"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.921290605732047*^9, 3.921290623233793*^9}, {
   3.9212906535655413`*^9, 3.921290695450089*^9}, {3.921290746318318*^9, 
   3.921290748093926*^9}, {3.921290786455527*^9, 3.9212907995435467`*^9}, {
   3.921290866902808*^9, 3.921290890878006*^9}, {3.921291043617389*^9, 
   3.921291147714828*^9}, 3.921291201191067*^9, {3.921291243582155*^9, 
   3.921291269499626*^9}, 3.921322683743122*^9, 3.921374379518567*^9, {
   3.921465720611961*^9, 3.921465721164554*^9}, {3.92163337065835*^9, 
   3.921633373101363*^9}, {3.9216334513297243`*^9, 3.92163345229007*^9}, 
   3.921633490400041*^9, {3.921633607156031*^9, 3.921633662798647*^9}, {
   3.921633768943507*^9, 3.921633769282032*^9}, {3.9216338079196043`*^9, 
   3.921633810155266*^9}, 3.921633874861082*^9, {3.921633933373926*^9, 
   3.921633953890873*^9}, {3.9216340148197393`*^9, 3.921634020063958*^9}, 
   3.92163416219282*^9, {3.921634223041225*^9, 3.9216342234336767`*^9}, {
   3.921634362862086*^9, 3.92163438620816*^9}, {3.921634744453517*^9, 
   3.921634837045012*^9}, {3.921634993860428*^9, 3.921635066391325*^9}, {
   3.921635117334175*^9, 3.921635117558063*^9}, {3.921635205822917*^9, 
   3.9216352073488197`*^9}, {3.921635416576269*^9, 3.921635417253331*^9}, 
   3.921638889837655*^9, 3.921748156671303*^9, {3.9218350466752*^9, 
   3.921835083250164*^9}, {3.9218351499532743`*^9, 3.921835176981723*^9}, {
   3.921835213105529*^9, 3.921835240737239*^9}, {3.921835284664263*^9, 
   3.9218352852897987`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"7d04dc31-5f59-4247-8f89-d6c9efa826a3"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"0.5`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 70, 33, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473399655533`*^9, 3.922451034519978*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"103860e3-5921-4ef6-8f1e-f4daae8719f3"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"0.5`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 70, 34, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473399655533`*^9, 3.922451034549646*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"19cf85b2-73e5-4f83-970f-9997aea028c1"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"0.5`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 70, 35, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473399655533`*^9, 3.92245103455219*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"914d4e0e-3a29-4c0f-9aba-775eda88fb25"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 70, 36, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9224473399655533`*^9, 3.922451034554285*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"0bbaf00d-4f29-46e1-b4c0-326b2a93106c"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"E_tot\"\>",
       HoldForm], 
      TagBox["\<\"width\"\>",
       HoldForm], 
      TagBox["\<\"E_particle\"\>",
       HoldForm], 
      TagBox["\<\"E_part_extern\"\>",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "27.09375`6.", "2.`6.", "27.09375`6.", "3.09375`6."},
     {
      TagBox["2",
       HoldForm], "56.1467439417173292062`6.", "2.3620315133436135033`6.", 
      "28.0733719708586646031`6.", "4.0733719708586662023`6."},
     {
      TagBox["3",
       HoldForm], "86.2045867673398691043`6.", "2.5567702670397892842`6.", 
      "28.7348622557799563681`6.", "4.7348622557799551203`6."},
     {
      TagBox["4",
       HoldForm], "117.0541913822183649077`6.", "2.6963472334172419262`6.", 
      "29.2635478455545912269`6.", "5.263547845554590765`6."},
     {
      TagBox["5",
       HoldForm], "148.5692174420363965215`6.", "2.8066604020412144879`6.", 
      "29.7138434884072793043`6.", "5.7138434884072779596`6."},
     {
      TagBox["6",
       HoldForm], "180.6655780872630224978`6.", "2.8984769439953884111`6.", 
      "30.1109296812105037497`6.", "6.1109296812105036167`6."}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{1, 2, 3, 4, 5, 6}, {
      "E_tot", "width", "E_particle", "E_part_extern"}}]]]], "Output",
 CellChangeTimes->{3.921835293705984*^9, 3.921937319985654*^9, 
  3.922447340010289*^9, 3.9224510345895987`*^9},
 CellLabel->
  "Out[72]//TableForm=",ExpressionUUID->"e432446b-f5bc-4b92-a527-\
08dedd15a3f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.09375`6.", ",", "4.0733719708586662023`6.", ",", 
   "4.7348622557799551203`6.", ",", "5.263547845554590765`6.", ",", 
   "5.7138434884072779596`6.", ",", "6.1109296812105036167`6."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.921835293705984*^9, 3.921937319985654*^9, 
  3.922447340010289*^9, 3.922451034590364*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"69dc3c71-e994-4c9e-824d-6944276b6993"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelparameters", " ", "=", " ", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w1", "->", 
        RowBox[{"1", "/", "1000"}]}], ",", 
       RowBox[{"w2", "->", "1"}], ",", 
       RowBox[{"f1", "->", "1"}], ",", 
       RowBox[{"f2", "->", 
        RowBox[{"-", "0"}]}], ",", 
       RowBox[{"f3", "->", "0"}], ",", 
       RowBox[{"pol", "->", 
        RowBox[{"-", "1"}]}]}], "}"}], ",", "UseOurPrecision"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minimizeb", "=", "False"}], ";", 
  RowBox[{"bval", "=", "2.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"ii", "=", "1"}], ",", 
    RowBox[{"ii", "<=", "9"}], ",", 
    RowBox[{"ii", "++"}], ",", 
    RowBox[{
     RowBox[{"rtests", "[", "ii", "]"}], "=", 
     RowBox[{"recalcForNum", "[", "ii", "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"printtable", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"rtests", "[", "#", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rtests", "[", "#", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "6"}], "]"}], ",", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"rtests", "[", "#", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"6", "/", 
            RowBox[{"bval", "^", "2"}]}]}], ",", "6"}], "]"}]}], "}"}], "&"}],
      ",", "calclist"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt", "=", 
  RowBox[{"TableForm", "[", 
   RowBox[{"printtable", ",", 
    RowBox[{"TableHeadings", "->", 
     RowBox[{"{", 
      RowBox[{"calclist", ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<E_tot\>\"", ",", "\"\<width\>\"", ",", "\"\<E_particle\>\"", 
         ",", "\"\<E_part_extern\>\""}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"forplt", "[", "bval", "]"}], "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "&"}], ",", "printtable"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.921290605732047*^9, 3.921290623233793*^9}, {
   3.9212906535655413`*^9, 3.921290695450089*^9}, {3.921290746318318*^9, 
   3.921290748093926*^9}, {3.921290786455527*^9, 3.9212907995435467`*^9}, {
   3.921290866902808*^9, 3.921290890878006*^9}, {3.921291043617389*^9, 
   3.921291147714828*^9}, 3.921291201191067*^9, {3.921291243582155*^9, 
   3.921291269499626*^9}, 3.921322683743122*^9, 3.921374379518567*^9, {
   3.921465720611961*^9, 3.921465721164554*^9}, {3.92163337065835*^9, 
   3.921633373101363*^9}, {3.9216334513297243`*^9, 3.92163345229007*^9}, 
   3.921633490400041*^9, {3.921633607156031*^9, 3.921633662798647*^9}, {
   3.921633768943507*^9, 3.921633769282032*^9}, {3.9216338079196043`*^9, 
   3.921633810155266*^9}, 3.921633874861082*^9, {3.921633933373926*^9, 
   3.921633953890873*^9}, {3.9216340148197393`*^9, 3.921634020063958*^9}, 
   3.92163416219282*^9, {3.921634223041225*^9, 3.9216342234336767`*^9}, {
   3.921634362862086*^9, 3.92163438620816*^9}, {3.921634744453517*^9, 
   3.921634837045012*^9}, {3.921634993860428*^9, 3.921635066391325*^9}, {
   3.921635117334175*^9, 3.921635117558063*^9}, {3.921635205822917*^9, 
   3.9216352073488197`*^9}, {3.921635416576269*^9, 3.921635417253331*^9}, 
   3.921638889837655*^9, 3.921748156671303*^9, {3.9218350466752*^9, 
   3.921835083250164*^9}, {3.9218351499532743`*^9, 3.921835176981723*^9}, {
   3.921835213105529*^9, 3.921835240737239*^9}, 3.9218353007346563`*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"d44e18bb-7570-4720-b351-4837f8e56e8e"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"2.`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 76, 37, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921937328366353*^9, 3.9224473439331293`*^9, 
  3.92245103856876*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"60527aa4-85ba-45ac-a04a-0978a5ee998c"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"2.`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 76, 38, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921937328366353*^9, 3.9224473439331293`*^9, 
  3.9224510385982027`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"01d79e6a-7c3f-453c-8039-011e2763bb50"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nnum", 
   "\"The function value \\!\\(\\*RowBox[{\\\"calcE7\\\", \\\"[\\\", RowBox[{\
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\",\\\", \\\"2.`300.\\\", \\\",\\\", \\\"1.`300.\\\"}], \\\"]\\\"}]\\) is \
not a number at \\!\\(\\*RowBox[{\\\"{\\\", \\\"aaav\\\", \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
\\\"1.290398365545418979394298730767332017421722412109375`300.\\\", \
\\\"}\\\"}]\\).\"", 2, 76, 39, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921937328366353*^9, 3.9224473439331293`*^9, 
  3.922451038600819*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"a02971bc-4cec-4b0a-b1c1-008d5160b500"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NMinimize\\\", \\\"::\\\
\", \\\"nnum\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 76, 40, 17829017928405759788, "New Kernel"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921937328366353*^9, 3.9224473439331293`*^9, 
  3.922451038602995*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"e74fa84a-b34f-47be-acc9-91ec4039c518"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"E_tot\"\>",
       HoldForm], 
      TagBox["\<\"width\"\>",
       HoldForm], 
      TagBox["\<\"E_particle\"\>",
       HoldForm], 
      TagBox["\<\"E_part_extern\"\>",
       HoldForm]},
     {
      TagBox["1",
       HoldForm], "6.`6.", "2.`6.", "6.`6.", "4.5`6."},
     {
      TagBox["2",
       HoldForm], "16.`6.", "2.`6.", "8.`6.", "6.5`6."},
     {
      TagBox["3",
       HoldForm], "26.`6.", "2.`6.", "8.6666666666666666667`6.", 
      "7.1666666666666660745`6."},
     {
      TagBox["4",
       HoldForm], "36.`6.", "2.`6.", "9.`6.", "7.5`6."},
     {
      TagBox["5",
       HoldForm], "50.`6.", "2.0000000000000000014`6.", "10.`6.", "8.5`6."},
     {
      TagBox["6",
       HoldForm], "64.`6.", "1.9999999999999999541`6.", 
      "10.6666666666666666667`6.", "9.1666666666666660745`6."}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{1, 2, 3, 4, 5, 6}, {
      "E_tot", "width", "E_particle", "E_part_extern"}}]]]], "Output",
 CellChangeTimes->{3.921835313293818*^9, 3.921937330797383*^9, 
  3.922447343977627*^9, 3.922451038637533*^9},
 CellLabel->
  "Out[78]//TableForm=",ExpressionUUID->"c13de6ce-9a56-48da-9a8f-\
b0eb85e33392"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.5`6.", ",", "6.5`6.", ",", "7.1666666666666660745`6.", ",", "7.5`6.", 
   ",", "8.5`6.", ",", "9.1666666666666660745`6."}], "}"}]], "Output",
 CellChangeTimes->{3.921835313293818*^9, 3.921937330797383*^9, 
  3.922447343977627*^9, 3.9224510386383457`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"41f567d3-5856-499a-855d-f99ff2941ec0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "&"}], ",", "printtable"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.92163940978508*^9, 3.92163945359595*^9}, 
   3.921835144752934*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"459a487d-087f-48eb-971c-f7a36abc8085"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.5`6.", ",", "6.5`6.", ",", "7.1666666666666660745`6.", ",", "7.5`6.", 
   ",", "8.5`6.", ",", "9.1666666666666660745`6."}], "}"}]], "Output",
 CellChangeTimes->{{3.9216394128966618`*^9, 3.921639419332906*^9}, {
   3.921639449874417*^9, 3.921639454349215*^9}, 3.921748219772923*^9, 
   3.921835110066143*^9, 3.921937330853814*^9, 3.922447343988872*^9, 
   3.922451038688313*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"91dee8fa-58e0-4c0a-83cb-d4ee59fbd0a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"forfermion", "=", " ", 
  RowBox[{"{", 
   RowBox[{
   "6", ",", "8", ",", "8.666666", ",", "9", ",", "10", ",", "10.666666", ",",
     "11.1429", ",", "11.5", ",", "11.77777"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.921640373898573*^9, 3.921640472147706*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"ecff3b25-0705-499d-949b-798b47fed7c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "8", ",", "8.666666`", ",", "9", ",", "10", ",", "10.666666`", 
   ",", "11.1429`", ",", "11.5`", ",", "11.77777`"}], "}"}]], "Output",
 CellChangeTimes->{3.921640475900726*^9, 3.921748448553712*^9, 
  3.921937330877429*^9, 3.92244734399162*^9, 3.922451038720574*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"ed18b723-5f3f-4811-8e20-645b78618de3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"forfermion", "[", 
      RowBox[{"[", 
       RowBox[{";;", "maxcbosons"}], "]"}], "]"}], ",", 
     RowBox[{"forplt", "[", "2.0", "]"}], ",", 
     RowBox[{"forplt", "[", "1.0", "]"}], ",", 
     RowBox[{"forplt", "[", "0.5", "]"}], ",", 
     RowBox[{"forplt", "[", "0.1", "]"}], ",", 
     RowBox[{"forplt", "[", "0.01", "]"}]}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<fermions\>\"", ",", "\"\<2.0\>\"", ",", "\"\<1.0\>\"", ",", 
      "\"\<0.5\>\"", ",", "\"\<0.1\>\"", ",", "\"\<0.01\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.921640487223107*^9, 3.9216404892355137`*^9}, {
   3.921640535029986*^9, 3.921640633435389*^9}, 3.921646714342833*^9, {
   3.921835307529363*^9, 3.921835388023664*^9}, {3.921835481505342*^9, 
   3.921835538382018*^9}, {3.921937337415817*^9, 3.921937343404231*^9}, {
   3.922447687082244*^9, 3.922447693760397*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"6f80d469-6649-4765-97c7-fd20cacd0152"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[{{
          TagBox[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            PointBox[{{1., 6.}, {2., 8.}, {3., 8.666666}, {4., 9.}, {5., 
             10.}, {6., 10.666666}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            
            PointBox[{{1., 4.5}, {2., 6.5}, {3., 7.166666666666666}, {4., 
             7.5}, {5., 8.5}, {6., 9.166666666666666}}]}, 
           Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            
            PointBox[{{1., 3.375}, {2., 4.9003329888852445`}, {3., 
             5.733535444766053}, {4., 6.391793891784857}, {5., 
             6.960563016420661}, {6., 7.460659512411638}}]}, 
           Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            
            PointBox[{{1., 3.09375}, {2., 4.073371970858666}, {3., 
             4.734862255779955}, {4., 5.263547845554591}, {5., 
             5.713843488407278}, {6., 6.110929681210504}}]}, 
           Annotation[#, "Charting`Private`Tag#4"]& ], 
          TagBox[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[2]], 
            
            PointBox[{{1., 3.003750000000082}, {2., 3.2735411864799744`}, {3.,
              3.5040086522292313`}, {4., 3.7082083391175047`}, {5., 
             3.8932093279771607`}, {6., 4.0633713537866925`}}]}, 
           Annotation[#, "Charting`Private`Tag#5"]& ], 
          TagBox[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[2]], 
            
            PointBox[{{1., 3.000037499994505}, {2., 3.0297038149510627`}, {3.,
              3.058738022009493}, {4., 3.0871786716306815`}, {5., 
             3.115060436022759}, {6., 3.1424146458230098`}}]}, 
           Annotation[#, "Charting`Private`Tag#6"]& ]}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Point[{{1., 6.}, {2., 8.}, {3., 8.666666}, {4., 9.}, {5., 
                10.}, {6., 10.666666}}]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               
               Point[{{1., 4.5}, {2., 6.5}, {3., 7.166666666666666}, {4., 
                7.5}, {5., 8.5}, {6., 9.166666666666666}}]}, 
              "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               
               Point[{{1., 3.375}, {2., 4.9003329888852445`}, {3., 
                5.733535444766053}, {4., 6.391793891784857}, {5., 
                6.960563016420661}, {6., 7.460659512411638}}]}, 
              "Charting`Private`Tag#3"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               
               Point[{{1., 3.09375}, {2., 4.073371970858666}, {3., 
                4.734862255779955}, {4., 5.263547845554591}, {5., 
                5.713843488407278}, {6., 6.110929681210504}}]}, 
              "Charting`Private`Tag#4"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.528488, 0.470624, 0.701351], 
                AbsoluteThickness[2]], 
               
               Point[{{1., 3.003750000000082}, {2., 3.2735411864799744`}, {3.,
                 3.5040086522292313`}, {4., 3.7082083391175047`}, {5., 
                3.8932093279771607`}, {6., 4.0633713537866925`}}]}, 
              "Charting`Private`Tag#5"], 
             Annotation[{
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.772079, 0.431554, 0.102387], 
                AbsoluteThickness[2]], 
               
               Point[{{1., 3.000037499994505}, {2., 3.0297038149510627`}, {3.,
                 3.058738022009493}, {4., 3.0871786716306815`}, {5., 
                3.115060436022759}, {6., 3.1424146458230098`}}]}, 
              "Charting`Private`Tag#6"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0., 6.}, {0, 10.666666}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2]], 
                Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0., 6.}, {0, 10.666666}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.772079, 0.431554, 0.102387], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.528488, 0.470624, 0.701351], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]], 
        Selectable -> False]}, 
      Annotation[{{
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           
           Point[{{1., 6.}, {2., 8.}, {3., 8.666666}, {4., 9.}, {5., 10.}, {
            6., 10.666666}}]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           
           Point[{{1., 4.5}, {2., 6.5}, {3., 7.166666666666666}, {4., 7.5}, {
            5., 8.5}, {6., 9.166666666666666}}]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           
           Point[{{1., 3.375}, {2., 4.9003329888852445`}, {3., 
            5.733535444766053}, {4., 6.391793891784857}, {5., 
            6.960563016420661}, {6., 7.460659512411638}}]}, 
          "Charting`Private`Tag#3"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           
           Point[{{1., 3.09375}, {2., 4.073371970858666}, {3., 
            4.734862255779955}, {4., 5.263547845554591}, {5., 
            5.713843488407278}, {6., 6.110929681210504}}]}, 
          "Charting`Private`Tag#4"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[2]], 
           
           Point[{{1., 3.003750000000082}, {2., 3.2735411864799744`}, {3., 
            3.5040086522292313`}, {4., 3.7082083391175047`}, {5., 
            3.8932093279771607`}, {6., 4.0633713537866925`}}]}, 
          "Charting`Private`Tag#5"], 
         Annotation[{
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[2]], 
           
           Point[{{1., 3.000037499994505}, {2., 3.0297038149510627`}, {3., 
            3.058738022009493}, {4., 3.0871786716306815`}, {5., 
            3.115060436022759}, {6., 3.1424146458230098`}}]}, 
          "Charting`Private`Tag#6"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 6.}, {0, 10.666666}},
           "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0., 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0., 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[2]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
       "CurrentPoint", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
       True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 6.}, {0, 10.666666}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"fermions\"", "\"2.0\"", "\"1.0\"", "\"0.5\"", "\"0.1\"", "\"0.01\""},
       "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[2]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[2]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "False", ",", "False", ",", "False", ",", "False", ",", 
                 "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.921835364714258*^9, 3.92183538899627*^9}, 
   3.92183553980721*^9, {3.921937330935404*^9, 3.921937344567749*^9}, 
   3.922447344242247*^9, 3.922451038991218*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"38aec7ad-cb5c-4495-9b18-a675724da909"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"recalcForNumAndWidth", "[", 
   RowBox[{"n_", ",", "bv_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"minimizeb", "=", "False"}], ";", 
    RowBox[{"bval", "=", "bv"}], ";", 
    RowBox[{"rr", "=", 
     RowBox[{"recalcForNum", "[", "n", "]"}]}], ";", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"rr", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"6", "/", 
        RowBox[{"bv", "^", "2"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.92198638082384*^9, 3.921986399143174*^9}, {
   3.921986474059424*^9, 3.921986494298388*^9}, {3.921986692994884*^9, 
   3.921986752790222*^9}, {3.921986896685463*^9, 3.921986905075434*^9}, 
   3.92198693644973*^9, {3.9219871624275236`*^9, 3.921987168166883*^9}, {
   3.921987895728415*^9, 3.921987903075347*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"8b40f0b7-0c68-4be1-8ad5-e94b3766adab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"recalcForNumWW", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"minimizeb", "=", "True"}], ";", 
    RowBox[{"rr", "=", 
     RowBox[{"recalcForNum", "[", "n", "]"}]}], ";", 
    RowBox[{"bv", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rr", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"rr", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"6", "/", 
        RowBox[{"bv", "^", "2"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"rr", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.921987174865799*^9, 3.921987232814795*^9}, {
  3.921987266520801*^9, 3.9219872839947643`*^9}, {3.921987887582416*^9, 
  3.921987893321125*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"d32d3eac-0a1d-4fca-a9c2-f280b53bd062"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ET", "==", 
  RowBox[{
   RowBox[{"mu", "*", "EB"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "mu"}], ")"}], "*", "EF"}]}]}]], "Input",
 CellChangeTimes->{{3.9219873743862743`*^9, 3.921987415071151*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"2fb8a706-0bba-4fae-a68b-6d00176f74a2"],

Cell[BoxData[
 RowBox[{"ET", "\[Equal]", 
  RowBox[{
   RowBox[{"EF", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "mu"}], ")"}]}], "+", 
   RowBox[{"EB", " ", "mu"}]}]}]], "Output",
 CellChangeTimes->{3.9219874164780273`*^9, 3.9224473442589006`*^9, 
  3.9224510390366917`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"566a4ba7-2e7f-47d5-bc6d-cd68a5e4da77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{"%", ",", "mu"}], "]"}]], "Input",
 CellChangeTimes->{{3.9219874180881653`*^9, 3.921987423071752*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"e5a96775-4fd2-4a6c-885a-3cdbfafd68de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"mu", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "EF"}], "+", "ET"}], 
     RowBox[{"EB", "-", "EF"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.921987423937643*^9, 3.922447344261387*^9, 
  3.922451039063572*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"cf6e51e6-d839-4401-a6b9-591775644621"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"calcmu", "[", 
   RowBox[{"N_", ",", "bv_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ET", "=", 
     RowBox[{"recalcForNumAndWidth", "[", 
      RowBox[{"N", ",", "bv"}], "]"}]}], ";", 
    RowBox[{"EB", "=", "3"}], ";", 
    RowBox[{"EF", "=", 
     RowBox[{"recalcForNumWW", "[", "N", "]"}]}], ";", 
    RowBox[{"z", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ET", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", "bv"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ET", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", "bv"}], ")"}]}]}], ";", 
    RowBox[{"rrr", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"EF", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "+", 
            RowBox[{"ET", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"EB", "-", 
            RowBox[{"EF", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"z", "^", "N"}], "*", 
          RowBox[{"(", 
           RowBox[{"N", "+", "1"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"z", "^", 
              RowBox[{"(", 
               RowBox[{"N", "+", "1"}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
       "6"}], "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.921987443277815*^9, 3.921987536056504*^9}, {
  3.921987673215321*^9, 3.921987680236232*^9}, {3.921987715181635*^9, 
  3.921987729007907*^9}, {3.921987871076494*^9, 3.921987874173416*^9}, {
  3.921988047779216*^9, 3.921988067933813*^9}, {3.921988116357032*^9, 
  3.921988140499406*^9}, {3.921988257353855*^9, 3.921988288296364*^9}, {
  3.921989571415734*^9, 3.921989572383685*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"b05a84fc-bb12-4f51-8fdd-4e2a503b838e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"calcmu", "[", 
       RowBox[{"2", ",", "x"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"calcmu", "[", 
       RowBox[{"2", ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"calcmu", "[", 
       RowBox[{"4", ",", "x"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"calcmu", "[", 
       RowBox[{"4", ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"calcmu", "[", 
       RowBox[{"6", ",", "x"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"calcmu", "[", 
       RowBox[{"6", ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"PlotPoints", "->", "10"}], ",", 
   RowBox[{"MaxRecursion", "->", "2"}], ",", 
   RowBox[{"Ticks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5", ",", "1.0", ",", "1.5", ",", "2.0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0.2", ",", "0.4", ",", "0.6", ",", "0.8", ",", "1.0"}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<N=2: \[Mu]\>\"", ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{"\"\<N=2: \>\"", ",", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Chi]\>\"", ",", "\"\<F\>\""}], "]"}], ",", 
            "\"\<N+1\>\""}], "]"}], "/", 
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Chi]\>\"", ",", "\"\<F\>\""}], "]"}], ",", 
            "\"\<N\>\""}], "]"}]}]}], "}"}], " ", "]"}], ",", 
      "\[IndentingNewLine]", "\"\<N=4: \[Mu]\>\"", ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<N=4: \>\"", ",", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Chi]\>\"", ",", "\"\<F\>\""}], "]"}], ",", 
            "\"\<N+1\>\""}], "]"}], "/", 
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Chi]\>\"", ",", "\"\<F\>\""}], "]"}], ",", 
            "\"\<N\>\""}], "]"}]}]}], "}"}], " ", "]"}], ",", 
      "\[IndentingNewLine]", "\"\<N=6: \[Mu]\>\"", ",", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<N=6: \>\"", ",", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Chi]\>\"", ",", "\"\<F\>\""}], "]"}], ",", 
            "\"\<N+1\>\""}], "]"}], "/", 
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Chi]\>\"", ",", "\"\<F\>\""}], "]"}], ",", 
            "\"\<N\>\""}], "]"}]}]}], "}"}], " ", "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.921991549378366*^9, 3.921991589815164*^9}, {
   3.921991646528267*^9, 3.921991667974607*^9}, {3.921991704396666*^9, 
   3.921991706520351*^9}, {3.921991752411426*^9, 3.921991776724703*^9}, {
   3.9219918134435663`*^9, 3.921991894361235*^9}, 3.921991932215993*^9, {
   3.921991968891737*^9, 3.921991983903138*^9}, {3.921992017472214*^9, 
   3.921992031805924*^9}, {3.921992083488545*^9, 3.921992107902449*^9}, {
   3.921992159671073*^9, 3.921992217127082*^9}, {3.921992284145008*^9, 
   3.921992440237221*^9}, {3.9219924924848433`*^9, 3.921992566201023*^9}, {
   3.921993029258905*^9, 3.921993087636307*^9}, {3.922447628232613*^9, 
   3.922447665571589*^9}, {3.922448032497107*^9, 3.9224480353324738`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"06b90e74-8a98-4182-bddb-095eec8227b2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            LineBox[{{2.222222222222222*^-7, 1.}, {0.053433744381943864`, 
             0.9564863575707412}, {0.1068672665416655, 0.9169609687323828}, {
             0.16030078870138714`, 0.8806663483020998}, {0.21373431086110878`,
              0.8469837290937383}, {0.271662371878469, 0.8128306750910618}, {
             0.32959043289582923`, 0.7806199521600762}, {0.4454465549305497, 
             0.7203638207888697}, {0.6618036210972116, 0.6158204150911156}, {
             0.8739166204722058, 0.5163286709565171}, {1.1040077752777542`, 
             0.40791712903894706`}, {1.3187437521805239`, 
             0.3063551028577007}, {1.5514578845138478`, 
             0.19797008414464173`}, {1.7799279500555039`, 
             0.09533871885494806}, {1.8349459069860723`, 
             0.07124402738226492}, {1.8899638639166407`, 
             0.047350163078874116`}, {1.9449818208472092`, 
             0.023618206104649073`}, {1.9999997777777778`, 
             9.52380960127032*^-8}}]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAwcKYVn/TjT5rxb+I///vP5cdP/Gq
W6s/PijHcF1d7j/EMs82p1u7P2+WLa+P2ew/Wj2XWaVbyz99eOEB7xHqP2hl
sZLqYtE/+vov1EKq6D8kLJd4AhjVP5SNTi6qUOc/m7liRDKC3D8OZhuJz7/k
P66Un8l+LeU/WptocgJV4D+qfAv9H/frP+Ky/Tb/xdg/EJCVDgSq8T/RTOsq
8gPRP8zZDc7nhfI/U8W61WCqzj+II4aNy2HzP1syJ48saMs/Abd2DJMZ9T+q
fb1G7D3FPyx4hanfB/Y/AdaJIvIewj9YOZRGLPb2P0wi7GKcWb4/hPqi43jk
9z9kh11t69i4P6+7sYDF0vg/Fsn6eOnGsz/eMkCPubz5P1yBfRCoh64/DKrO
na2m+j+wDh54Y4WmPzshXayhkPs/zZyCFR88nz9qmOu6lXr8P+Wh3HnGzZM/
pPJGPfBb/T/FSt2pRFeGP95Mor9KPf4/Q4HTAPracz8Yp/1BpR7/P+1cjjAf
y1M/UwFZxP///z+QZkrwYg4WPQGp0Jc=
             "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAwcKYVn/TjT4AAAAAAADwP5cdP/Gq
W6s/AMDDKfQK7T/EMs82p1u7P1X90ZoZr+o/Xmt/eryExD+qnEUrH6/oP1o9
l1mlW8s/VZszbbXu5j9oZbGS6mLRPwD9LPG5PeU/JCyXeAIY1T8co77YUrfj
P+DyfF4azdg/x+u3AI9S4j+buWJEMoLcP6pVoiAHCeE/jNUZGGX43z9j+0P+
c9PfP7546PVLt+E/8X8P+j623T+ulJ/Jfi3lPyqgtBc9z9k/rY56Fuff5j+A
Nr8lZAjYP6yIVWNPkug/4+EDIOhV1j+qfAv9H/frP8O8HlWxKdM/iGUTBVrO
7T+qBRSQoI/RP2VOGw2Upe8/QC3Mc/MK0D+hm5EKZ77wP0DxMYV5OM0/EJCV
DgSq8T8qQ3SREInKP8zZDc7nhfI/4/ApBakzyD+II4aNy2HzP8f0+VPuC8Y/
RG3+TK899D9jNZUzKRXEPwG3dgyTGfU/Tnhd/0xSwj8seIWp3wf2P+M3rF3m
pcA/WDmURiz29j/jgZDZhmq+P4T6ouN45Pc/YxfUXEHruz+vu7GAxdL4P5zb
yVuxprk/3jJAj7m8+T8AJA+p2HW3Pwyqzp2tpvo/cWFfn8QgtT87IV2soZD7
P3GO1TlzhLI/apjrupV6/D+qzpYBRxOvP6TyRj3wW/0/x7S7eS6KqD/eTKK/
Sj3+Pznco1COLqE/GKf9QaUe/z8A6KVz0P2RP1MBWcT///8/HMdxrFTicz7O
axzY
             "]]}, Annotation[#, "Charting`Private`Tag#3"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAwcKYVn/TjT6xJmQR///vP5cdP/Gq
W6s/Cu9kXlL07D/EMs82p1u7P9sZjxwjY+o/Xmt/eryExD/MACgdiRzoP1o9
l1mlW8s/FrED4UwL5j9oZbGS6mLRP/SGby8u/OM/JCyXeAIY1T95SaKbjRTi
P+DyfF4azdg/Nyp5r1pO4D+buWJEMoLcP1xWKsAAS90/jNUZGGX43z9bGQGL
pWHaP7546PVLt+E//HtVWXyj1z+2BsRfZXLjP4tMbPVtDtU/rpSfyX4t5T8e
yUpkJ6HSP62Oehbn3+Y/smsQT/dl0D+siFVjT5LoP+9UM+wDoMw/q4IwsLdE
6j8koV+Jib7IP6p8C/0f9+s/MFBbq9InxT+IZRMFWs7tP+NRyORRmME/ZU4b
DZSl7z8UpNnmu8O8P6GbkQpnvvA/m//Yx2YJtz8QkJUOBKrxPxJysWIxAbI/
zNkNzueF8j8eAmwCjNyrP4gjho3LYfM/NdLWF87lpD9Ebf5Mrz30P/RX1S1W
L54/Abd2DJMZ9T85ehS+DdKUPyx4hanfB/Y/qPGLn1Arij9YOZRGLPb2P7OT
7CR2kn4/hPqi43jk9z9DA6SwnY9wP6+7sYDF0vg/hMeTBma5YD/eMkCPubz5
PxgfyPrgCVA/DKrOna2m+j87sG3nhKk8PzshXayhkPs/lCI4UMJAJz9qmOu6
lXr8P7RJyihwPBA/pPJGPfBb/T9X57SB64jyPt5Mor9KPf4/f6gcB7zwyj4Y
p/1BpR7/P6Q7bL+MOok+UwFZxP///z/Q65tmZjAOOirnJwU=
             "]]}, Annotation[#, "Charting`Private`Tag#4"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.528488, 0.470624, 0.701351], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAwcKYVn/TjT4AAAAAAADwP5cdP/Gq
W6s/liTZK0Oo7D/EMs82p1u7Px3092gXMuo/Xmt/eryExD9H/f2kCC/oP1o9
l1mlW8s/GYPwZ0B25j9oZbGS6mLRP275/R1M1OQ/JCyXeAIY1T/8v2l4cmHj
P+DyfF4azdg/vx7nuHsT4j+buWJEMoLcP7oBqg9J4+A/jNUZGGX43z+Fn6YA
ArvfP7546PVLt+E/zoyJUdHT3T+ulJ/Jfi3lP2MW2GZ/X9o/rY56Fuff5j8c
NNCr6dLYP6yIVWNPkug/WAZsIxxb1z+qfAv9H/frP7dnvNvzodQ/iGUTBVrO
7T+Usv/EbULTP2VOGw2Upe8/TB9spDrz0T8QkJUOBKrxP1ZrRLbp/c4/Abd2
DJMZ9T9LUZ+FmLTGP6+7sYDF0vg/2VxiMZcFvT9qmOu6lXr8P/yw+PHMz6s/
pPJGPfBb/T8HvWBoEMOkP95Mor9KPf4/eFjMRBOSmz8Yp/1BpR7/Py1U6T5y
eos/UwFZxP///z8zUDe4LAVtPswpyrU=
             "]]}, Annotation[#, "Charting`Private`Tag#5"]& ], 
          TagBox[{
            Directive[
             Opacity[1.], 
             RGBColor[0.772079, 0.431554, 0.102387], 
             AbsoluteThickness[2]], 
            LineBox[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAwcKYVn/TjT4YHCKa/v/vP5cdP/Gq
W6s/IAmmN3Kv6z/EMs82p1u7P1ijCax0Rug/Xmt/eryExD+xKPXzjV7lP1o9
l1mlW8s/YaUeBlzR4j9oZbGS6mLRPwU0zoZeXOA/JCyXeAIY1T+B2cNIdVXc
P+DyfF4azdg/A8xt2ANl2D+buWJEMoLcP7j2KtwU2tQ/jNUZGGX43z9EevXj
rN7RP7546PVLt+E/Wt5bxGtczj+2BsRfZXLjP9hrJvj/iMk/rpSfyX4t5T+h
yoWsQjzFP62Oehbn3+Y/GpodAwWCwT+siFVjT5LoPz5jGHi8e7w/q4IwsLdE
6j8FYCrm+NO2P6p8C/0f9+s/qZfrg+n/sT+IZRMFWs7tP2UcVaBDQ6s/ZU4b
DZSl7z/mE9K1UC2kP6GbkQpnvvA/8uT5ssQfnT8QkJUOBKrxP+S0+uYRc5Q/
zNkNzueF8j8tBJ8d0p2MP4gjho3LYfM/2YPaxIF0gz9Ebf5Mrz30P+IA9bXl
n3k/Abd2DJMZ9T/TcKyVgUhwPyx4hanfB/Y/vWP3Nk8GYz9YOZRGLPb2P9sz
noC+AlU/hPqi43jk9z+r1uwE6q5FP6+7sYDF0vg/i4sNuaeUND/eMkCPubz5
Pzt9/ObY2yE/DKrOna2m+j/WrTG79hoLPzshXayhkPs/rrSsjBcg8T5qmOu6
lXr8P9sfi3VMlNA+pPJGPfBb/T85LQGYhrOmPt5Mor9KPf4/h30zC6Z5bj4Y
p/1BpR7/P1iDVZ688Qw+UwFZxP///z8D8prgIUBTN6SJL74=
             "]]}, Annotation[#, "Charting`Private`Tag#6"]& ]}}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               
               Line[{{2.222222222222222*^-7, 1.}, {0.053433744381943864`, 
                0.9564863575707412}, {0.1068672665416655, 
                0.9169609687323828}, {0.16030078870138714`, 
                0.8806663483020998}, {0.21373431086110878`, 
                0.8469837290937383}, {0.271662371878469, 
                0.8128306750910618}, {0.32959043289582923`, 
                0.7806199521600762}, {0.4454465549305497, 
                0.7203638207888697}, {0.6618036210972116, 
                0.6158204150911156}, {0.8739166204722058, 
                0.5163286709565171}, {1.1040077752777542`, 
                0.40791712903894706`}, {1.3187437521805239`, 
                0.3063551028577007}, {1.5514578845138478`, 
                0.19797008414464173`}, {1.7799279500555039`, 
                0.09533871885494806}, {1.8349459069860723`, 
                0.07124402738226492}, {1.8899638639166407`, 
                0.047350163078874116`}, {1.9449818208472092`, 
                0.023618206104649073`}, {1.9999997777777778`, 
                9.52380960127032*^-8}}]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAwcKYVn/TjT5rxb+I///vP5cdP/Gq
W6s/PijHcF1d7j/EMs82p1u7P2+WLa+P2ew/Wj2XWaVbyz99eOEB7xHqP2hl
sZLqYtE/+vov1EKq6D8kLJd4AhjVP5SNTi6qUOc/m7liRDKC3D8OZhuJz7/k
P66Un8l+LeU/WptocgJV4D+qfAv9H/frP+Ky/Tb/xdg/EJCVDgSq8T/RTOsq
8gPRP8zZDc7nhfI/U8W61WCqzj+II4aNy2HzP1syJ48saMs/Abd2DJMZ9T+q
fb1G7D3FPyx4hanfB/Y/AdaJIvIewj9YOZRGLPb2P0wi7GKcWb4/hPqi43jk
9z9kh11t69i4P6+7sYDF0vg/Fsn6eOnGsz/eMkCPubz5P1yBfRCoh64/DKrO
na2m+j+wDh54Y4WmPzshXayhkPs/zZyCFR88nz9qmOu6lXr8P+Wh3HnGzZM/
pPJGPfBb/T/FSt2pRFeGP95Mor9KPf4/Q4HTAPracz8Yp/1BpR7/P+1cjjAf
y1M/UwFZxP///z+QZkrwYg4WPQGp0Jc=
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAwcKYVn/TjT4AAAAAAADwP5cdP/Gq
W6s/AMDDKfQK7T/EMs82p1u7P1X90ZoZr+o/Xmt/eryExD+qnEUrH6/oP1o9
l1mlW8s/VZszbbXu5j9oZbGS6mLRPwD9LPG5PeU/JCyXeAIY1T8co77YUrfj
P+DyfF4azdg/x+u3AI9S4j+buWJEMoLcP6pVoiAHCeE/jNUZGGX43z9j+0P+
c9PfP7546PVLt+E/8X8P+j623T+ulJ/Jfi3lPyqgtBc9z9k/rY56Fuff5j+A
Nr8lZAjYP6yIVWNPkug/4+EDIOhV1j+qfAv9H/frP8O8HlWxKdM/iGUTBVrO
7T+qBRSQoI/RP2VOGw2Upe8/QC3Mc/MK0D+hm5EKZ77wP0DxMYV5OM0/EJCV
DgSq8T8qQ3SREInKP8zZDc7nhfI/4/ApBakzyD+II4aNy2HzP8f0+VPuC8Y/
RG3+TK899D9jNZUzKRXEPwG3dgyTGfU/Tnhd/0xSwj8seIWp3wf2P+M3rF3m
pcA/WDmURiz29j/jgZDZhmq+P4T6ouN45Pc/YxfUXEHruz+vu7GAxdL4P5zb
yVuxprk/3jJAj7m8+T8AJA+p2HW3Pwyqzp2tpvo/cWFfn8QgtT87IV2soZD7
P3GO1TlzhLI/apjrupV6/D+qzpYBRxOvP6TyRj3wW/0/x7S7eS6KqD/eTKK/
Sj3+Pznco1COLqE/GKf9QaUe/z8A6KVz0P2RP1MBWcT///8/HMdxrFTicz7O
axzY
                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAwcKYVn/TjT6xJmQR///vP5cdP/Gq
W6s/Cu9kXlL07D/EMs82p1u7P9sZjxwjY+o/Xmt/eryExD/MACgdiRzoP1o9
l1mlW8s/FrED4UwL5j9oZbGS6mLRP/SGby8u/OM/JCyXeAIY1T95SaKbjRTi
P+DyfF4azdg/Nyp5r1pO4D+buWJEMoLcP1xWKsAAS90/jNUZGGX43z9bGQGL
pWHaP7546PVLt+E//HtVWXyj1z+2BsRfZXLjP4tMbPVtDtU/rpSfyX4t5T8e
yUpkJ6HSP62Oehbn3+Y/smsQT/dl0D+siFVjT5LoP+9UM+wDoMw/q4IwsLdE
6j8koV+Jib7IP6p8C/0f9+s/MFBbq9InxT+IZRMFWs7tP+NRyORRmME/ZU4b
DZSl7z8UpNnmu8O8P6GbkQpnvvA/m//Yx2YJtz8QkJUOBKrxPxJysWIxAbI/
zNkNzueF8j8eAmwCjNyrP4gjho3LYfM/NdLWF87lpD9Ebf5Mrz30P/RX1S1W
L54/Abd2DJMZ9T85ehS+DdKUPyx4hanfB/Y/qPGLn1Arij9YOZRGLPb2P7OT
7CR2kn4/hPqi43jk9z9DA6SwnY9wP6+7sYDF0vg/hMeTBma5YD/eMkCPubz5
PxgfyPrgCVA/DKrOna2m+j87sG3nhKk8PzshXayhkPs/lCI4UMJAJz9qmOu6
lXr8P7RJyihwPBA/pPJGPfBb/T9X57SB64jyPt5Mor9KPf4/f6gcB7zwyj4Y
p/1BpR7/P6Q7bL+MOok+UwFZxP///z/Q65tmZjAOOirnJwU=
                "]]}, "Charting`Private`Tag#4"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.528488, 0.470624, 0.701351], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAwcKYVn/TjT4AAAAAAADwP5cdP/Gq
W6s/liTZK0Oo7D/EMs82p1u7Px3092gXMuo/Xmt/eryExD9H/f2kCC/oP1o9
l1mlW8s/GYPwZ0B25j9oZbGS6mLRP275/R1M1OQ/JCyXeAIY1T/8v2l4cmHj
P+DyfF4azdg/vx7nuHsT4j+buWJEMoLcP7oBqg9J4+A/jNUZGGX43z+Fn6YA
ArvfP7546PVLt+E/zoyJUdHT3T+ulJ/Jfi3lP2MW2GZ/X9o/rY56Fuff5j8c
NNCr6dLYP6yIVWNPkug/WAZsIxxb1z+qfAv9H/frP7dnvNvzodQ/iGUTBVrO
7T+Usv/EbULTP2VOGw2Upe8/TB9spDrz0T8QkJUOBKrxP1ZrRLbp/c4/Abd2
DJMZ9T9LUZ+FmLTGP6+7sYDF0vg/2VxiMZcFvT9qmOu6lXr8P/yw+PHMz6s/
pPJGPfBb/T8HvWBoEMOkP95Mor9KPf4/eFjMRBOSmz8Yp/1BpR7/Py1U6T5y
eos/UwFZxP///z8zUDe4LAVtPswpyrU=
                "]]}, "Charting`Private`Tag#5"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.772079, 0.431554, 0.102387], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAwcKYVn/TjT4YHCKa/v/vP5cdP/Gq
W6s/IAmmN3Kv6z/EMs82p1u7P1ijCax0Rug/Xmt/eryExD+xKPXzjV7lP1o9
l1mlW8s/YaUeBlzR4j9oZbGS6mLRPwU0zoZeXOA/JCyXeAIY1T+B2cNIdVXc
P+DyfF4azdg/A8xt2ANl2D+buWJEMoLcP7j2KtwU2tQ/jNUZGGX43z9EevXj
rN7RP7546PVLt+E/Wt5bxGtczj+2BsRfZXLjP9hrJvj/iMk/rpSfyX4t5T+h
yoWsQjzFP62Oehbn3+Y/GpodAwWCwT+siFVjT5LoPz5jGHi8e7w/q4IwsLdE
6j8FYCrm+NO2P6p8C/0f9+s/qZfrg+n/sT+IZRMFWs7tP2UcVaBDQ6s/ZU4b
DZSl7z/mE9K1UC2kP6GbkQpnvvA/8uT5ssQfnT8QkJUOBKrxP+S0+uYRc5Q/
zNkNzueF8j8tBJ8d0p2MP4gjho3LYfM/2YPaxIF0gz9Ebf5Mrz30P+IA9bXl
n3k/Abd2DJMZ9T/TcKyVgUhwPyx4hanfB/Y/vWP3Nk8GYz9YOZRGLPb2P9sz
noC+AlU/hPqi43jk9z+r1uwE6q5FP6+7sYDF0vg/i4sNuaeUND/eMkCPubz5
Pzt9/ObY2yE/DKrOna2m+j/WrTG79hoLPzshXayhkPs/rrSsjBcg8T5qmOu6
lXr8P9sfi3VMlNA+pPJGPfBb/T85LQGYhrOmPt5Mor9KPf4/h30zC6Z5bj4Y
p/1BpR7/P1iDVZ688Qw+UwFZxP///z8D8prgIUBTN6SJL74=
                "]]}, "Charting`Private`Tag#6"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 2}, {0., 1.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.772079, 0.431554, 0.102387], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.528488, 0.470624, 0.701351], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.922526, 0.385626, 0.209179], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.560181, 0.691569, 0.194885], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 2}, {0., 1.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.772079, 0.431554, 0.102387], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.528488, 0.470624, 0.701351], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.560181, 0.691569, 0.194885], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]], Selectable -> False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           
           Line[{{2.222222222222222*^-7, 1.}, {0.053433744381943864`, 
            0.9564863575707412}, {0.1068672665416655, 0.9169609687323828}, {
            0.16030078870138714`, 0.8806663483020998}, {0.21373431086110878`, 
            0.8469837290937383}, {0.271662371878469, 0.8128306750910618}, {
            0.32959043289582923`, 0.7806199521600762}, {0.4454465549305497, 
            0.7203638207888697}, {0.6618036210972116, 0.6158204150911156}, {
            0.8739166204722058, 0.5163286709565171}, {1.1040077752777542`, 
            0.40791712903894706`}, {1.3187437521805239`, 
            0.3063551028577007}, {1.5514578845138478`, 
            0.19797008414464173`}, {1.7799279500555039`, 
            0.09533871885494806}, {1.8349459069860723`, 
            0.07124402738226492}, {1.8899638639166407`, 
            0.047350163078874116`}, {1.9449818208472092`, 
            0.023618206104649073`}, {1.9999997777777778`, 
            9.52380960127032*^-8}}]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAwcKYVn/TjT5rxb+I///vP5cdP/Gq
W6s/PijHcF1d7j/EMs82p1u7P2+WLa+P2ew/Wj2XWaVbyz99eOEB7xHqP2hl
sZLqYtE/+vov1EKq6D8kLJd4AhjVP5SNTi6qUOc/m7liRDKC3D8OZhuJz7/k
P66Un8l+LeU/WptocgJV4D+qfAv9H/frP+Ky/Tb/xdg/EJCVDgSq8T/RTOsq
8gPRP8zZDc7nhfI/U8W61WCqzj+II4aNy2HzP1syJ48saMs/Abd2DJMZ9T+q
fb1G7D3FPyx4hanfB/Y/AdaJIvIewj9YOZRGLPb2P0wi7GKcWb4/hPqi43jk
9z9kh11t69i4P6+7sYDF0vg/Fsn6eOnGsz/eMkCPubz5P1yBfRCoh64/DKrO
na2m+j+wDh54Y4WmPzshXayhkPs/zZyCFR88nz9qmOu6lXr8P+Wh3HnGzZM/
pPJGPfBb/T/FSt2pRFeGP95Mor9KPf4/Q4HTAPracz8Yp/1BpR7/P+1cjjAf
y1M/UwFZxP///z+QZkrwYg4WPQGp0Jc=
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAAwcKYVn/TjT4AAAAAAADwP5cdP/Gq
W6s/AMDDKfQK7T/EMs82p1u7P1X90ZoZr+o/Xmt/eryExD+qnEUrH6/oP1o9
l1mlW8s/VZszbbXu5j9oZbGS6mLRPwD9LPG5PeU/JCyXeAIY1T8co77YUrfj
P+DyfF4azdg/x+u3AI9S4j+buWJEMoLcP6pVoiAHCeE/jNUZGGX43z9j+0P+
c9PfP7546PVLt+E/8X8P+j623T+ulJ/Jfi3lPyqgtBc9z9k/rY56Fuff5j+A
Nr8lZAjYP6yIVWNPkug/4+EDIOhV1j+qfAv9H/frP8O8HlWxKdM/iGUTBVrO
7T+qBRSQoI/RP2VOGw2Upe8/QC3Mc/MK0D+hm5EKZ77wP0DxMYV5OM0/EJCV
DgSq8T8qQ3SREInKP8zZDc7nhfI/4/ApBakzyD+II4aNy2HzP8f0+VPuC8Y/
RG3+TK899D9jNZUzKRXEPwG3dgyTGfU/Tnhd/0xSwj8seIWp3wf2P+M3rF3m
pcA/WDmURiz29j/jgZDZhmq+P4T6ouN45Pc/YxfUXEHruz+vu7GAxdL4P5zb
yVuxprk/3jJAj7m8+T8AJA+p2HW3Pwyqzp2tpvo/cWFfn8QgtT87IV2soZD7
P3GO1TlzhLI/apjrupV6/D+qzpYBRxOvP6TyRj3wW/0/x7S7eS6KqD/eTKK/
Sj3+Pznco1COLqE/GKf9QaUe/z8A6KVz0P2RP1MBWcT///8/HMdxrFTicz7O
axzY
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAwcKYVn/TjT6xJmQR///vP5cdP/Gq
W6s/Cu9kXlL07D/EMs82p1u7P9sZjxwjY+o/Xmt/eryExD/MACgdiRzoP1o9
l1mlW8s/FrED4UwL5j9oZbGS6mLRP/SGby8u/OM/JCyXeAIY1T95SaKbjRTi
P+DyfF4azdg/Nyp5r1pO4D+buWJEMoLcP1xWKsAAS90/jNUZGGX43z9bGQGL
pWHaP7546PVLt+E//HtVWXyj1z+2BsRfZXLjP4tMbPVtDtU/rpSfyX4t5T8e
yUpkJ6HSP62Oehbn3+Y/smsQT/dl0D+siFVjT5LoP+9UM+wDoMw/q4IwsLdE
6j8koV+Jib7IP6p8C/0f9+s/MFBbq9InxT+IZRMFWs7tP+NRyORRmME/ZU4b
DZSl7z8UpNnmu8O8P6GbkQpnvvA/m//Yx2YJtz8QkJUOBKrxPxJysWIxAbI/
zNkNzueF8j8eAmwCjNyrP4gjho3LYfM/NdLWF87lpD9Ebf5Mrz30P/RX1S1W
L54/Abd2DJMZ9T85ehS+DdKUPyx4hanfB/Y/qPGLn1Arij9YOZRGLPb2P7OT
7CR2kn4/hPqi43jk9z9DA6SwnY9wP6+7sYDF0vg/hMeTBma5YD/eMkCPubz5
PxgfyPrgCVA/DKrOna2m+j87sG3nhKk8PzshXayhkPs/lCI4UMJAJz9qmOu6
lXr8P7RJyihwPBA/pPJGPfBb/T9X57SB64jyPt5Mor9KPf4/f6gcB7zwyj4Y
p/1BpR7/P6Q7bL+MOok+UwFZxP///z/Q65tmZjAOOirnJwU=
            "]]}, "Charting`Private`Tag#4"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAwcKYVn/TjT4AAAAAAADwP5cdP/Gq
W6s/liTZK0Oo7D/EMs82p1u7Px3092gXMuo/Xmt/eryExD9H/f2kCC/oP1o9
l1mlW8s/GYPwZ0B25j9oZbGS6mLRP275/R1M1OQ/JCyXeAIY1T/8v2l4cmHj
P+DyfF4azdg/vx7nuHsT4j+buWJEMoLcP7oBqg9J4+A/jNUZGGX43z+Fn6YA
ArvfP7546PVLt+E/zoyJUdHT3T+ulJ/Jfi3lP2MW2GZ/X9o/rY56Fuff5j8c
NNCr6dLYP6yIVWNPkug/WAZsIxxb1z+qfAv9H/frP7dnvNvzodQ/iGUTBVrO
7T+Usv/EbULTP2VOGw2Upe8/TB9spDrz0T8QkJUOBKrxP1ZrRLbp/c4/Abd2
DJMZ9T9LUZ+FmLTGP6+7sYDF0vg/2VxiMZcFvT9qmOu6lXr8P/yw+PHMz6s/
pPJGPfBb/T8HvWBoEMOkP95Mor9KPf4/eFjMRBOSmz8Yp/1BpR7/Py1U6T5y
eos/UwFZxP///z8zUDe4LAVtPswpyrU=
            "]]}, "Charting`Private`Tag#5"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwBYQKe/SFib1JlAgAAACUAAAACAAAAwcKYVn/TjT4YHCKa/v/vP5cdP/Gq
W6s/IAmmN3Kv6z/EMs82p1u7P1ijCax0Rug/Xmt/eryExD+xKPXzjV7lP1o9
l1mlW8s/YaUeBlzR4j9oZbGS6mLRPwU0zoZeXOA/JCyXeAIY1T+B2cNIdVXc
P+DyfF4azdg/A8xt2ANl2D+buWJEMoLcP7j2KtwU2tQ/jNUZGGX43z9EevXj
rN7RP7546PVLt+E/Wt5bxGtczj+2BsRfZXLjP9hrJvj/iMk/rpSfyX4t5T+h
yoWsQjzFP62Oehbn3+Y/GpodAwWCwT+siFVjT5LoPz5jGHi8e7w/q4IwsLdE
6j8FYCrm+NO2P6p8C/0f9+s/qZfrg+n/sT+IZRMFWs7tP2UcVaBDQ6s/ZU4b
DZSl7z/mE9K1UC2kP6GbkQpnvvA/8uT5ssQfnT8QkJUOBKrxP+S0+uYRc5Q/
zNkNzueF8j8tBJ8d0p2MP4gjho3LYfM/2YPaxIF0gz9Ebf5Mrz30P+IA9bXl
n3k/Abd2DJMZ9T/TcKyVgUhwPyx4hanfB/Y/vWP3Nk8GYz9YOZRGLPb2P9sz
noC+AlU/hPqi43jk9z+r1uwE6q5FP6+7sYDF0vg/i4sNuaeUND/eMkCPubz5
Pzt9/ObY2yE/DKrOna2m+j/WrTG79hoLPzshXayhkPs/rrSsjBcg8T5qmOu6
lXr8P9sfi3VMlNA+pPJGPfBb/T85LQGYhrOmPt5Mor9KPf4/h30zC6Z5bj4Y
p/1BpR7/P1iDVZ688Qw+UwFZxP///z8D8prgIUBTN6SJL74=
            "]]}, "Charting`Private`Tag#6"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 2}, {0., 1.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {
    DisplayFunction -> Identity, DisplayFunction -> Identity, Ticks -> {{{0, 
         FormBox["0", TraditionalForm]}, {0.5, 
         FormBox["0.5`", TraditionalForm]}, {1., 
         FormBox["1.`", TraditionalForm]}, {1.5, 
         FormBox["1.5`", TraditionalForm]}, {2., 
         FormBox["2.`", TraditionalForm]}}, {{0, 
         FormBox["0", TraditionalForm]}, {0.2, 
         FormBox["0.2`", TraditionalForm]}, {0.4, 
         FormBox["0.4`", TraditionalForm]}, {0.6, 
         FormBox["0.6`", TraditionalForm]}, {0.8, 
         FormBox["0.8`", TraditionalForm]}, {1., 
         FormBox["1.`", TraditionalForm]}}}, AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 2}, {0., 1.}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {{{0, 
         FormBox["0", TraditionalForm]}, {0.5, 
         FormBox["0.5`", TraditionalForm]}, {1., 
         FormBox["1.`", TraditionalForm]}, {1.5, 
         FormBox["1.5`", TraditionalForm]}, {2., 
         FormBox["2.`", TraditionalForm]}}, {{0, 
         FormBox["0", TraditionalForm]}, {0.2, 
         FormBox["0.2`", TraditionalForm]}, {0.4, 
         FormBox["0.4`", TraditionalForm]}, {0.6, 
         FormBox["0.6`", TraditionalForm]}, {0.8, 
         FormBox["0.8`", TraditionalForm]}, {1., 
         FormBox["1.`", TraditionalForm]}}}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"N=2: \[Mu]\"", 
       TemplateBox[{"\"N=2: \"", 
         FractionBox[
          SubscriptBox[
           
           TemplateBox[{"\"\[Chi]\"", "\"F\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"N+1\""], 
          SubscriptBox[
           
           TemplateBox[{"\"\[Chi]\"", "\"F\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"N\""]]}, "RowDefault"], "\"N=4: \[Mu]\"", 
       TemplateBox[{"\"N=4: \"", 
         FractionBox[
          SubscriptBox[
           
           TemplateBox[{"\"\[Chi]\"", "\"F\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"N+1\""], 
          SubscriptBox[
           
           TemplateBox[{"\"\[Chi]\"", "\"F\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"N\""]]}, "RowDefault"], "\"N=6: \[Mu]\"", 
       TemplateBox[{"\"N=6: \"", 
         FractionBox[
          SubscriptBox[
           
           TemplateBox[{"\"\[Chi]\"", "\"F\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"N+1\""], 
          SubscriptBox[
           
           TemplateBox[{"\"\[Chi]\"", "\"F\""}, "Superscript", SyntaxForm -> 
            SuperscriptBox], "\"N\""]]}, "RowDefault"]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9219923473866057`*^9, {3.921992391276845*^9, 3.9219924133615303`*^9}, 
   3.921992481326152*^9, 3.921992903627088*^9, {3.921993067594747*^9, 
   3.921993082534854*^9}, 3.921993683935712*^9, 3.922447595775943*^9, 
   3.9224476687661324`*^9, 3.922447934748609*^9, 3.922451300591422*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"9f818376-e675-4ed4-8e35-12dd3298761a"]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{2823, 1575},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
PrintPrecision->16,
Magnification:>1.1 Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7fc73e87-c8b8-4ad6-9d65-e4270ee59d10"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 258, 4, 55, "Input",ExpressionUUID->"9514e2a5-5dfe-4773-b458-c21cf2913d0e"],
Cell[841, 28, 195, 3, 36, "Output",ExpressionUUID->"557d8690-e8e1-4332-9ab3-47e4a77f27b6"],
Cell[1039, 33, 197, 3, 36, "Output",ExpressionUUID->"8c508e9f-9ed9-4f8d-b7ef-3fa372e0d5c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1273, 41, 253, 4, 32, "Input",ExpressionUUID->"d14c43f0-01ea-4fa8-87c3-1ead0428d3b3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1529, 47, 1712, 32, 46, "Output",ExpressionUUID->"70dd1474-8329-4d84-b8f9-c3f944e883fa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3244, 81, 559, 13, 32, "Input",ExpressionUUID->"d3608fb6-badc-4ba1-9260-b457dce5f3c2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3806, 96, 565, 16, 32, "Input",ExpressionUUID->"78deb1a2-11d7-4068-b0a8-a9ce81e6764e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4374, 114, 858, 23, 32, "Input",ExpressionUUID->"81093a5b-5e0f-444a-b164-e823aa3569c7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5235, 139, 4049, 100, 386, "Input",ExpressionUUID->"aa89fe9d-2ce5-4b81-a684-bb72a086bd10",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9287, 241, 705, 18, 32, "Input",ExpressionUUID->"87184d10-5348-4c1b-8234-3200b6a65161",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9995, 261, 597, 15, 32, "Input",ExpressionUUID->"7270c846-96d0-4577-9bfc-fbe5d28e3ec7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[10595, 278, 1660, 46, 35, "Input",ExpressionUUID->"c66a44c2-144e-47b7-82d1-9b384c4225e4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[12258, 326, 1421, 39, 154, "Input",ExpressionUUID->"e761f3cd-8e76-4b8c-af97-c5b67ec50310",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13682, 367, 1028, 24, 32, "Input",ExpressionUUID->"62c3f74b-2897-477c-839d-c5ea366a5b43",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14713, 393, 2645, 68, 149, "Input",ExpressionUUID->"69fcfda6-fe72-4771-87bc-29a929c8279f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[17361, 463, 2170, 48, 167, "Input",ExpressionUUID->"12be9227-16e1-4236-9074-19521f686a92",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[19534, 513, 1230, 28, 127, "Input",ExpressionUUID->"290f35a0-b6ed-4664-8cec-13570dcab197",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[20767, 543, 1879, 42, 177, "Input",ExpressionUUID->"70f975fe-f37b-4f34-b050-70e789abb8de",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[22649, 587, 349, 5, 32, "Input",ExpressionUUID->"c836e434-4588-4cd3-ac71-ff978719af5d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[23001, 594, 1358, 19, 60, "Output",ExpressionUUID->"c6e90c38-d4b0-4178-a9fd-f55a3ab6b751",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[24362, 615, 1598, 38, 154, "Input",ExpressionUUID->"b90be00c-88f6-4f9f-a44d-1eea977b8dfb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[25963, 655, 293, 5, 32, "Input",ExpressionUUID->"c66092e0-516d-44ce-bb42-e13122baf9b7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[26259, 662, 704, 10, 36, "Output",ExpressionUUID->"73e095f9-e91b-4d90-9f85-e1f23b63845c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[26966, 674, 5413, 117, 391, "Input",ExpressionUUID->"fe4fbe25-a94d-4c09-a958-dbbb2a97ad1a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[32382, 793, 366, 6, 32, "Input",ExpressionUUID->"52130ac0-b261-4bdb-94c4-d46922d88e93",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[32751, 801, 811, 12, 36, "Output",ExpressionUUID->"5e56464d-2d87-4c47-8036-60501bc01fa9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[33565, 815, 4040, 97, 383, "Input",ExpressionUUID->"7861c6c2-e89d-43dc-8c2c-04018abd3213",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[37608, 914, 446, 7, 32, "Input",ExpressionUUID->"c3e5bbad-4fdb-4f4f-baf4-d7561cf43e5a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[38057, 923, 1501, 36, 39, "Output",ExpressionUUID->"21463648-2069-4684-b0af-f35fa9390dd4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[39595, 964, 501, 13, 32, "Input",ExpressionUUID->"51d38d26-07b9-483b-8997-e86863971d2a"],
Cell[40099, 979, 1198, 30, 39, "Output",ExpressionUUID->"de20f0a8-1f03-48fa-ab72-bc58e89e9e94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41334, 1014, 7093, 165, 294, "Input",ExpressionUUID->"082b75ce-1784-40ae-a91b-9b621bb67651",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[48430, 1181, 2059, 44, 167, "Input",ExpressionUUID->"b04d4496-0a51-4ba3-a305-a2ad680db7d1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[50492, 1227, 1983, 44, 35, "Input",ExpressionUUID->"75061e14-70fb-43a1-9603-c4eaaa047792",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[52478, 1273, 11888, 259, 364, "Input",ExpressionUUID->"b5a1b0e2-4350-4372-9d5c-13c0367f3e7e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[64369, 1534, 2319, 47, 212, "Input",ExpressionUUID->"4f8b1ae5-6e24-4879-8f76-34cb3e0bbb83",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[66703, 1584, 714, 20, 32, "Input",ExpressionUUID->"f1153178-a71b-4ee0-9e00-720c728df257"],
Cell[CellGroupData[{
Cell[67442, 1608, 2752, 59, 244, "Input",ExpressionUUID->"b4fbd3db-3947-4040-bd5a-8a59cd21a6b5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[70197, 1669, 2286, 50, 35, "Input",ExpressionUUID->"ffdf57d8-2b44-401f-a590-2d1f81df1c91",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[72498, 1722, 1690, 42, 35, "Input",ExpressionUUID->"412e40dd-cd1b-4ee5-95d4-4300a35a67f2"],
Cell[CellGroupData[{
Cell[74213, 1768, 294, 8, 89, "Text",ExpressionUUID->"88641122-8b45-4276-8381-a810bb632d8c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[74510, 1778, 6786, 158, 340, "Input",ExpressionUUID->"94e0d65d-c06b-4d1d-a6a2-acbf12108a53",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[81299, 1938, 2300, 47, 167, "Input",ExpressionUUID->"9083adb2-bc63-4868-b7cb-1f4c6974c210",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[83602, 1987, 1656, 40, 35, "Input",ExpressionUUID->"8d8994f0-ec62-4a93-9b30-d17858309389",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[85273, 2030, 284, 6, 63, "Text",ExpressionUUID->"f6931f8a-0f6d-4a71-9a31-c7562e75ecab"],
Cell[85560, 2038, 6492, 153, 327, "Input",ExpressionUUID->"9f6ac8cb-4b3b-4813-b264-6014dbb887ba"],
Cell[92055, 2193, 4286, 85, 346, "Input",ExpressionUUID->"1e3f0918-91ca-4b03-bbef-b3b38b3c2442"],
Cell[96344, 2280, 1914, 46, 35, "Input",ExpressionUUID->"1d281797-3d52-4be1-b03b-7de2e448c578"],
Cell[CellGroupData[{
Cell[98283, 2330, 646, 12, 89, "Text",ExpressionUUID->"78cefff4-ea6d-4453-b3a4-6e4175184625",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[98932, 2344, 940, 14, 32, "Input",ExpressionUUID->"cdd61fea-0abb-4ea8-8b15-ec18cdd2c7b2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[99875, 2360, 1072, 16, 36, "Output",ExpressionUUID->"8d1c93cd-2de0-456f-a905-e79aa0f62a1b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[100984, 2381, 183, 3, 32, "Input",ExpressionUUID->"669e46b7-5107-4b54-9c4c-8647dd9941ca"],
Cell[101170, 2386, 1005, 15, 36, "Output",ExpressionUUID->"282cc80d-3bc9-48ca-93a6-dba030169eca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102212, 2406, 332, 5, 32, "Input",ExpressionUUID->"60ea7e1f-8743-4714-960c-bee515c519a3"],
Cell[102547, 2413, 856, 12, 36, "Output",ExpressionUUID->"367802d7-6513-4455-b589-0fa748d5e92a"]
}, Open  ]],
Cell[103418, 2428, 20651, 484, 982, "Input",ExpressionUUID->"9e91d26c-7dd2-4d56-a80f-2d33e995962b"],
Cell[124072, 2914, 6745, 116, 197, "Input",ExpressionUUID->"bb87fb59-ba4f-4a6e-b093-6a97011d460d"],
Cell[130820, 3032, 1041, 24, 55, "Input",ExpressionUUID->"193435d2-082f-42a4-a18c-3e57a533d43c"],
Cell[131864, 3058, 651, 17, 32, "Input",ExpressionUUID->"820935c8-9eaa-407e-b471-2535b65a5268"],
Cell[CellGroupData[{
Cell[132540, 3079, 180, 2, 32, "Input",ExpressionUUID->"eec31dc0-b549-4dcc-a0ec-5d63c38184a0"],
Cell[132723, 3083, 320, 4, 36, "Output",ExpressionUUID->"ad9722fe-f756-46bb-9df3-42075e3ac40c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133080, 3092, 646, 15, 32, "Input",ExpressionUUID->"26452f3a-5745-4a27-a170-882d29d4faff"],
Cell[CellGroupData[{
Cell[133751, 3111, 2040, 40, 90, "Print",ExpressionUUID->"e05373ae-6e9a-4e9e-8739-2944ed1c95fc"],
Cell[135794, 3153, 3455, 58, 90, "Print",ExpressionUUID->"ca1b8f51-dad7-459d-9981-ed17184095c3"],
Cell[139252, 3213, 3458, 58, 90, "Print",ExpressionUUID->"45fd09bf-345e-4b43-b52a-e1939b142e11"],
Cell[142713, 3273, 3458, 58, 90, "Print",ExpressionUUID->"cf3a437e-ddd3-42af-a1a1-8767b293581a"],
Cell[146174, 3333, 3460, 58, 90, "Print",ExpressionUUID->"f613f79e-5d4b-410e-9b18-05a4b07f5967"]
}, Open  ]],
Cell[149649, 3394, 520, 11, 26, "Message",ExpressionUUID->"a4f2cf86-c09a-4a98-a41a-3a0fc68908be"],
Cell[150172, 3407, 520, 11, 26, "Message",ExpressionUUID->"431c2a36-b0a5-48ed-941e-d55f14c657af"],
Cell[150695, 3420, 520, 11, 26, "Message",ExpressionUUID->"fb702f91-f493-46b0-81f4-3861baec614a"],
Cell[151218, 3433, 520, 11, 26, "Message",ExpressionUUID->"5b5ffa34-971c-4d8d-9f8d-37706080963e"],
Cell[151741, 3446, 522, 11, 26, "Message",ExpressionUUID->"7dc31bcb-d0c9-4149-9b57-5c59d54811a0"],
Cell[152266, 3459, 520, 11, 26, "Message",ExpressionUUID->"877aebcb-1474-453b-8935-005c959c3d4f"],
Cell[152789, 3472, 522, 11, 26, "Message",ExpressionUUID->"0a864394-8319-4d84-8387-104ea7cb1d9a"],
Cell[153314, 3485, 520, 11, 26, "Message",ExpressionUUID->"ac42d145-fd3b-4e8c-8ac3-9c75b4eee750"],
Cell[153837, 3498, 522, 11, 26, "Message",ExpressionUUID->"89ec2741-4b12-4b3d-9c70-35d30cf507d6"],
Cell[154362, 3511, 523, 11, 26, "Message",ExpressionUUID->"c74cb4aa-d3b3-4620-84dc-88e18b160779"],
Cell[154888, 3524, 521, 11, 26, "Message",ExpressionUUID->"e3deaa23-6c67-4ed9-b770-987693613ef5"],
Cell[155412, 3537, 523, 11, 26, "Message",ExpressionUUID->"094acd03-cb19-4985-b1bb-77368ae25921"],
Cell[155938, 3550, 521, 11, 26, "Message",ExpressionUUID->"803912a8-8075-4809-be46-040c72c10b51"],
Cell[156462, 3563, 523, 11, 26, "Message",ExpressionUUID->"e270817a-65ea-47aa-9693-4c800d123786"],
Cell[156988, 3576, 521, 11, 26, "Message",ExpressionUUID->"647c3696-68a1-45e0-840d-7e22418c5b8a"],
Cell[157512, 3589, 521, 11, 26, "Message",ExpressionUUID->"d50b79aa-dde2-4c5a-ab7e-4931806fc57c"],
Cell[158036, 3602, 521, 11, 26, "Message",ExpressionUUID->"5f9e236a-e9cf-4953-8e99-408a844b4fde"],
Cell[158560, 3615, 520, 11, 26, "Message",ExpressionUUID->"27de8a1b-0187-4c22-9ff5-92aaf380ae28"],
Cell[159083, 3628, 521, 11, 26, "Message",ExpressionUUID->"a6dd3e05-ba31-4e04-913e-426856f2ab4c"],
Cell[159607, 3641, 520, 11, 26, "Message",ExpressionUUID->"dbd8e8e3-5959-4492-8e3a-97716ac7301a"],
Cell[160130, 3654, 3460, 58, 90, "Print",ExpressionUUID->"5b7efc80-a9af-4560-a56f-aea5eee72fc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163627, 3717, 342, 6, 32, "Input",ExpressionUUID->"29295277-1156-4dc8-a925-5ea109a48462"],
Cell[163972, 3725, 283, 6, 36, "Output",ExpressionUUID->"3798a651-49b2-4f57-bf38-7cdcc72cd9df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164292, 3736, 4444, 108, 145, "Input",ExpressionUUID->"ff9806ca-0c7c-4f80-ab72-8ce4dda50db2"],
Cell[168739, 3846, 734, 14, 83, "Message",ExpressionUUID->"2681d423-09a4-4acb-a7d8-44b1c67624d9"],
Cell[169476, 3862, 734, 14, 83, "Message",ExpressionUUID->"eccddc14-40ed-4635-b320-deab7fb9263d"],
Cell[170213, 3878, 734, 14, 83, "Message",ExpressionUUID->"49977279-16f8-4128-92ce-656cbc518c83"],
Cell[170950, 3894, 481, 10, 30, "Message",ExpressionUUID->"803efefb-61be-416a-a0da-21c1fc93c46e"],
Cell[171434, 3906, 2332, 63, 163, "Output",ExpressionUUID->"c14c335f-8715-4b9e-9302-1f6c0104942b"],
Cell[173769, 3971, 664, 13, 36, "Output",ExpressionUUID->"f2ed2a98-54fe-4902-b663-512d3e8f1819"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174470, 3989, 4445, 108, 145, "Input",ExpressionUUID->"c2af8f71-90af-463e-ae41-33f6c8e5414c"],
Cell[178918, 4099, 801, 16, 83, "Message",ExpressionUUID->"f97ab136-6b57-4c56-80d0-6c2a1ed32369"],
Cell[179722, 4117, 801, 16, 83, "Message",ExpressionUUID->"d4de9891-f8b5-49d6-ba2d-20b8dc3167e2"],
Cell[180526, 4135, 801, 16, 83, "Message",ExpressionUUID->"545bb3b7-f972-44b2-bf23-829870db1971"],
Cell[181330, 4153, 485, 10, 30, "Message",ExpressionUUID->"67ca5f2a-481e-4056-9fb1-581d8e60849e"],
Cell[181818, 4165, 2401, 63, 163, "Output",ExpressionUUID->"b5bebfd2-5381-4a14-b55e-7c54c56b04e8"],
Cell[184222, 4230, 652, 12, 36, "Output",ExpressionUUID->"306e237f-e5d5-4701-9c12-7acc6c534686"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184911, 4247, 4444, 108, 145, "Input",ExpressionUUID->"0df76e03-a104-4616-99de-debe4c87c6c1"],
Cell[189358, 4357, 791, 15, 83, "Message",ExpressionUUID->"1c736508-7b1e-4979-ac81-99b099abcd7e"],
Cell[190152, 4374, 793, 15, 83, "Message",ExpressionUUID->"d8e823b2-e59d-4e0e-bef3-6eb4bd936504"],
Cell[190948, 4391, 791, 15, 83, "Message",ExpressionUUID->"a402885d-f6b8-4a1c-b7c3-55f18386f30d"],
Cell[191742, 4408, 481, 10, 30, "Message",ExpressionUUID->"46294718-4345-4bf0-bc19-521a60c27fe2"],
Cell[192226, 4420, 2186, 60, 163, "Output",ExpressionUUID->"87d4bdfa-0fab-4d84-b55b-da83ca537ce8"],
Cell[194415, 4482, 455, 9, 36, "Output",ExpressionUUID->"9d6873f8-904c-4040-bace-9f17a55b6040"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194907, 4496, 4496, 109, 145, "Input",ExpressionUUID->"7d04dc31-5f59-4247-8f89-d6c9efa826a3"],
Cell[199406, 4607, 737, 14, 83, "Message",ExpressionUUID->"103860e3-5921-4ef6-8f1e-f4daae8719f3"],
Cell[200146, 4623, 737, 14, 83, "Message",ExpressionUUID->"19cf85b2-73e5-4f83-970f-9997aea028c1"],
Cell[200886, 4639, 736, 14, 83, "Message",ExpressionUUID->"914d4e0e-3a29-4c0f-9aba-775eda88fb25"],
Cell[201625, 4655, 483, 10, 30, "Message",ExpressionUUID->"0bbaf00d-4f29-46e1-b4c0-326b2a93106c"],
Cell[202111, 4667, 2124, 59, 163, "Output",ExpressionUUID->"e432446b-f5bc-4b92-a527-08dedd15a3f6"],
Cell[204238, 4728, 440, 9, 36, "Output",ExpressionUUID->"69dc3c71-e994-4c9e-824d-6944276b6993"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204715, 4742, 4468, 108, 145, "Input",ExpressionUUID->"d44e18bb-7570-4720-b351-4837f8e56e8e"],
Cell[209186, 4852, 760, 15, 83, "Message",ExpressionUUID->"60527aa4-85ba-45ac-a04a-0978a5ee998c"],
Cell[209949, 4869, 763, 15, 83, "Message",ExpressionUUID->"01d79e6a-7c3f-453c-8039-011e2763bb50"],
Cell[210715, 4886, 761, 15, 83, "Message",ExpressionUUID->"a02971bc-4cec-4b0a-b1c1-008d5160b500"],
Cell[211479, 4903, 508, 11, 30, "Message",ExpressionUUID->"e74fa84a-b34f-47be-acc9-91ec4039c518"],
Cell[211990, 4916, 1817, 56, 163, "Output",ExpressionUUID->"c13de6ce-9a56-48da-9a8f-b0eb85e33392"],
Cell[213810, 4974, 378, 7, 36, "Output",ExpressionUUID->"41f567d3-5856-499a-855d-f99ff2941ec0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214225, 4986, 335, 9, 32, "Input",ExpressionUUID->"459a487d-087f-48eb-971c-f7a36abc8085"],
Cell[214563, 4997, 501, 9, 36, "Output",ExpressionUUID->"91dee8fa-58e0-4c0a-83cb-d4ee59fbd0a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215101, 5011, 366, 7, 32, "Input",ExpressionUUID->"ecff3b25-0705-499d-949b-798b47fed7c6"],
Cell[215470, 5020, 398, 7, 36, "Output",ExpressionUUID->"ed18b723-5f3f-4811-8e20-645b78618de3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215905, 5032, 1087, 24, 32, "Input",ExpressionUUID->"6f80d469-6649-4765-97c7-fd20cacd0152"],
Cell[216995, 5058, 30750, 699, 274, "Output",ExpressionUUID->"38aec7ad-cb5c-4495-9b18-a675724da909"]
}, Open  ]],
Cell[247760, 5760, 1190, 30, 32, "Input",ExpressionUUID->"8b40f0b7-0c68-4be1-8ad5-e94b3766adab"],
Cell[248953, 5792, 1231, 35, 32, "Input",ExpressionUUID->"d32d3eac-0a1d-4fca-a9c2-f280b53bd062"],
Cell[CellGroupData[{
Cell[250209, 5831, 324, 8, 32, "Input",ExpressionUUID->"2fb8a706-0bba-4fae-a68b-6d00176f74a2"],
Cell[250536, 5841, 358, 9, 36, "Output",ExpressionUUID->"566a4ba7-2e7f-47d5-bc6d-cd68a5e4da77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250931, 5855, 229, 4, 32, "Input",ExpressionUUID->"e5a96775-4fd2-4a6c-885a-3cdbfafd68de"],
Cell[251163, 5861, 373, 10, 52, "Output",ExpressionUUID->"cf6e51e6-d839-4401-a6b9-591775644621"]
}, Open  ]],
Cell[251551, 5874, 2129, 58, 32, "Input",ExpressionUUID->"b05a84fc-bb12-4f51-8fdd-4e2a503b838e"],
Cell[CellGroupData[{
Cell[253705, 5936, 4114, 101, 157, "Input",ExpressionUUID->"06b90e74-8a98-4182-bddb-095eec8227b2"],
Cell[257822, 6039, 40203, 848, 287, "Output",ExpressionUUID->"9f818376-e675-4ed4-8e35-12dd3298761a"]
}, Open  ]]
}
]
*)


